Optimal scaling of random-walk Metropolis algorithms using Bayesian large-sample asymptotics

High-dimensional limit theorems have been shown useful to derive tuning rules for finding the optimal scaling in random-walk Metropolis algorithms. The assumptions under which weak convergence results are proved are however restrictive: the target density is typically assumed to be of a product form. Users may thus doubt the validity of such tuning rules in practical applications. In this paper, we shed some light on optimal-scaling problems from a different perspective, namely a large-sample one. This allows to prove weak convergence results under realistic assumptions and to propose novel parameter-dimension-dependent tuning guidelines. The proposed guidelines are consistent with previous ones when the target density is close to having a product form, and the results highlight that the correlation structure has to be accounted for to avoid performance deterioration if that is not the case, while justifying the use of a natural (asymptotically exact) approximation to the correlation matrix that can be employed for the very first algorithm run.

==> anc/code.R <==
### Table 1 ### 

# Function to compute (3) as a function of \lambda and d
ESJD <- function(ell, d){
  
  lambda <- ell / sqrt(d)
  
  nb_iter <- 10000000
  
  value <- 0
  
  for(i in 1:nb_iter){
    
    epsilon <- rnorm(d)
    
    part1 <- t(epsilon) %*% epsilon
    part2 <- pnorm(-lambda * sqrt(part1) / 2)
    
    value <- value + part1 * part2
    
  }
  
  return(2 * lambda^2 * value / nb_iter)
  
}

# Function to optimize ESJD with respect to ell
optimESJD <- function(d){
  
  seq_ell <- as.matrix(seq(2, 3, by = 0.01))
  
  vect_results <- apply(seq_ell, 1, ESJD, d = d)
  
  return(seq_ell[which.max(vect_results)])
  
}

# Function to compute the acceptance rate (see Proposition 1)
acc_rate <- function(index, matrix_ell_d){
  
  d <- matrix_ell_d[index, 2]
  lambda <- matrix_ell_d[index, 1] / sqrt(d)
  
  nb_iter <- 10000000
  
  value <- 0
  
  for(i in 1:nb_iter){
    
    epsilon <- rnorm(d)
    
    norm_eps <- t(epsilon) %*% epsilon
    ans <- pnorm(-lambda * sqrt(norm_eps) / 2)
    
    value <- value + ans
    
  }
  
  return(2 * value / nb_iter)
  
}

seq_d <- as.matrix(c(1, 2, 3, 4, 5, 10, 15, 20, 30, 50))

require(parallel)
cl <- makeCluster(10)
clusterExport(cl, c("ESJD", "optimESJD", "acc_rate"))

set.seed(1)
# the next line takes about 2.5 hours on a recent i9
vect_ell_hat <- parApply(cl, seq_d, 1, optimESJD)
# we "smooth" the results
vect_ell_hat[2] <- 2.42
vect_acc_rate <- parApply(cl, as.matrix(1:10), 1, acc_rate, matrix_ell_d = cbind(vect_ell_hat, seq_d))

stopCluster(cl)

### Figure 1 ###

# Function to compute (2) as a function of \lambda, \rho and d (I is the Fisher information)
ESJD_rho <- function(lambda, d, I){
  
  nb_iter <- 1000000
  
  value <- 0
  
  for(i in 1:nb_iter){
   
    epsilon <- rnorm(d)
    
    part1 <- t(epsilon) %*% I %*% epsilon
    part2 <- pnorm(-lambda * sqrt(part1) / 2)
    
    value <- value + part1 * part2
     
  }
  
  return(2 * lambda^2 * value / nb_iter)
  
}

# Function to optimize ESJD with respect to lambda
optimESJD_rho <- function(rho, d){
  
  # we define I
  I_inv <- matrix(ncol = d, nrow = d)
  for(i in 1:d){
    
    for(j in 1:d){
      
      I_inv[i, j] <- rho^abs(i - j)
      
    }
    
  }
  I <- solve(I_inv)
  
  results <- optimize(ESJD_rho, c(0, 10), d = d, I = I, tol = 0.0001, maximum = TRUE)
  
  return(c(results$objective, results$maximum))
  
}

seq_rho <- as.matrix(seq(0, .99, by = 0.01))

cl <- makeCluster(10)
clusterExport(cl, c("ESJD_rho", "optimESJD_rho"))

# the next lines take together about 2.5 hours to run on a recent i9
set.seed(1)
results_d_5 <- parApply(cl, seq_rho, 1, optimESJD_rho, d = 5)
results_d_10 <- parApply(cl, seq_rho, 1, optimESJD_rho, d = 10)
results_d_50 <- parApply(cl, seq_rho, 1, optimESJD_rho, d = 50)

stopCluster(cl)

# function for RWM with M = 1
RWM <- function(initial, lambda, d, I){
  
  nb_iter <- 100000
  matrix_states <- matrix(ncol = d, nrow = nb_iter + 1)
  matrix_states[1, ] <- initial
  
  count_accept <- 0
  
  for(i in 2:(nb_iter + 1)){
    
    current <- as.matrix(matrix_states[i - 1, ])
    proposal <- current + lambda * as.matrix(rnorm(d))
    
    log_accept <- (t(current) %*% I %*% current - t(proposal) %*% I %*% proposal) / 2
    
    if(log(runif(1)) <= log_accept){
      
      matrix_states[i, ] <- proposal
      count_accept <- count_accept + 1
      
    }
    else{
      
      matrix_states[i, ] <- current
      
    }
    
  }
  
  # return(list(matrix_states = matrix_states, ESS = min(coda::effectiveSize(coda::as.mcmc(matrix_states))) / nb_iter, accept_rate = count_accept / nb_iter))
  return(list(ESS = min(coda::effectiveSize(coda::as.mcmc(matrix_states))) / nb_iter, accept_rate = count_accept / nb_iter))
  
}

# function for RWM with M M^T = I^{-1}
RWM_M <- function(initial, lambda, d, I, M){
  
  nb_iter <- 100000
  matrix_states <- matrix(ncol = d, nrow = nb_iter + 1)
  matrix_states[1, ] <- initial
  
  count_accept <- 0
  
  for(i in 2:(nb_iter + 1)){
    
    current <- as.matrix(matrix_states[i - 1, ])
    proposal <- current + lambda * M %*% as.matrix(rnorm(d))
    
    log_accept <- (t(current) %*% I %*% current - t(proposal) %*% I %*% proposal) / 2
    
    if(log(runif(1)) <= log_accept){
      
      matrix_states[i, ] <- proposal
      count_accept <- count_accept + 1
      
    }
    else{
      
      matrix_states[i, ] <- current
      
    }
    
  }
  
  # return(list(matrix_states = matrix_states, ESS = min(coda::effectiveSize(coda::as.mcmc(matrix_states))), accept_rate = count_accept / nb_iter))
  return(list(ESS = min(coda::effectiveSize(coda::as.mcmc(matrix_states))) / nb_iter, accept_rate = count_accept / nb_iter))
  
}

# function to compute the ESS and the acceptance rate as a function of rho
ESS_rho <- function(index, d, seq_rho, results_optim){
  
  # using the index we first identify rho and lambda_optim
  rho <- seq_rho[index]
  lambda_optim <- results_optim[2, index]
  lambda_optim_M <- results_optim[2, 1]
  
  # we define I
  I_inv <- matrix(ncol = d, nrow = d)
  for(i in 1:d){
    
    for(j in 1:d){
      
      I_inv[i, j] <- rho^abs(i - j)
      
    }
    
  }
  I <- solve(I_inv)
  
  # we define M
  M <- t(chol(I_inv))
  
  # we run RWM 1000 times
  ESS <- 0
  accept_rate <- 0
  ESS_M <- 0
  accept_rate_M <- 0
  
  for(i in 1:1000){
    
    initial <- MASS::mvrnorm(n = 1, rep(0, d), I_inv)
    
    results <- RWM(initial, lambda_optim, d, I)
    ESS <- ESS + results$ESS
    accept_rate <- accept_rate + results$accept_rate
    
    results <- RWM_M(initial, lambda_optim_M, d, I, M)
    ESS_M <- ESS_M + results$ESS
    accept_rate_M <- accept_rate_M + results$accept_rate
    
  }
  
  return(c(ESS, accept_rate, ESS_M, accept_rate_M) / 1000)
  
}

seq_index <- as.matrix(1:length(seq_rho))

# the following lines take about 4 days on a recent i9
cl <- makeCluster(10)
clusterExport(cl, c("RWM", "RWM_M", "ESS_rho"))

set.seed(1)
results_ESS_d_5 <- parApply(cl, seq_index, 1, ESS_rho, d = 5, seq_rho = seq_rho, results_optim = results_d_5)
results_ESS_d_10 <- parApply(cl, seq_index, 1, ESS_rho, d = 10, seq_rho = seq_rho, results_optim = results_d_10)
results_ESS_d_50 <- parApply(cl, seq_index, 1, ESS_rho, d = 50, seq_rho = seq_rho, results_optim = results_d_50)

stopCluster(cl)

library(ggplot2)
library(grid)

# plot of the ESS
seq_rho <- seq(0, .9, by = 0.01)
results_ESS_d_5 <- results_ESS_d_5[, 1:length(seq_rho)]   
results_ESS_d_10 <- results_ESS_d_10[, 1:length(seq_rho)]
results_ESS_d_50 <- results_ESS_d_50[, 1:length(seq_rho)]

# we smooth the results to get rid of numerical errors
df <- data.frame(d = rep(c("5", "10", "50"), each = 2 * length(seq_rho)), Algorithm = rep(rep(c("Identity", "Cholesky"), each = length(seq_rho)), 3),
                 rho = rep(seq_rho, 6),
                 ESS = c(results_ESS_d_5[1, ], smooth.spline(results_ESS_d_5[3, ], spar = 2)$y, results_ESS_d_10[1, ], smooth.spline(results_ESS_d_10[3, ], spar = 2)$y, results_ESS_d_50[1, ], smooth.spline(results_ESS_d_50[3, ], spar = 2)$y))
df$d <- factor(df$d, levels = c("5", "10", "50"))

ggplot(data = df, aes(x = rho, y = ESS)) +
  geom_line(size = 1.5, aes(color = d, lty = Algorithm)) +
  scale_color_manual(values=c("green", "orange", "red")) +
  labs(x = "\u03C1") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic")) 

# plot of the acceptance rate

# we smooth the results to get rid of numerical errors
# because we smooth, we need to adjust the values at origin for RMW with M = 1, because otherwise, it does not match that of RWM with M M^T = I^-1.
# the difference is of order 0.002
df <- data.frame(d = rep(c("5", "10", "50"), each = 2 * length(seq_rho)), Algorithm = rep(rep(c("Identity", "Cholesky"), each = length(seq_rho)), 3),
                 rho = rep(seq_rho, 6),
                 Acc = c(smooth.spline(results_ESS_d_5[2, ], spar = 1)$y + smooth.spline(results_ESS_d_5[4, ], spar = 2)$y[1] - smooth.spline(results_ESS_d_5[2, ], spar = 1)$y[1], smooth.spline(results_ESS_d_5[4, ], spar = 2)$y, 
                         smooth.spline(results_ESS_d_10[2, ], spar = 1)$y + smooth.spline(results_ESS_d_10[4, ], spar = 2)$y[1] - smooth.spline(results_ESS_d_10[2, ], spar = 1)$y[1], smooth.spline(results_ESS_d_10[4, ], spar = 2)$y, 
                         smooth.spline(results_ESS_d_50[2, ], spar = 1)$y + smooth.spline(results_ESS_d_50[4, ], spar = 2)$y[1] - smooth.spline(results_ESS_d_50[2, ], spar = 1)$y[1], smooth.spline(results_ESS_d_50[4, ], spar = 2)$y))
df$d <- factor(df$d, levels = c("5", "10", "50"))

# we will add text in the graph to identify an horizontal line representing the 0.234 value
grob <- grobTree(textGrob("0.234", x = 0.45,  y = 0.10, hjust = 0, gp = gpar(fontface = "bold")))

ggplot(data = df, aes(x = rho, y = Acc)) +
  geom_line(size = 1.5, aes(color = d, lty = Algorithm)) +
  scale_color_manual(values=c("green", "orange", "red")) +
  labs(x = "\u03C1", y = "Acceptance rate") +
  geom_hline(yintercept = 0.234, size = 1.5) +
  ylim(0.22, 0.305) + 
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic")) +
  annotation_custom(grob) +
  geom_curve(aes(x = 0.39, y = 0.225, xend = 0.35, yend = 0.232), curvature = -0.3, show.legend = FALSE, size = 0.3, arrow = arrow(length = unit(0.05, "npc")))

### Section 4 ###

# we start by computing the acceptance rate of the limiting RWM when d = 9
set.seed(1)
optimESJD(9)
acc_rate(1, cbind(2.39, 9))

# set the directory to where the data are

data  <-  read.table("patentdata.raw", header = TRUE)
head(data)

n <- nrow(data)
d <- ncol(data)

# we create the design matrix and standardize the ordinal variables
X <- matrix(nrow = n, ncol = d)
X[, 1] <- 1
X[, 2:5] <- as.matrix(data[, 2:5])
X[, 6] <- data$year - min(data$year)
X[, 6] <- (X[, 6] - mean(X[, 6])) / sd(X[, 6])
X[, 7] <- (data$ncit - mean(data$ncit)) / sd(data$ncit)
X[, 8] <- (data$ncountry - mean(data$ncountry)) / sd(data$ncountry)
X[, 9] <- (data$nclaims - mean(data$nclaims)) / sd(data$nclaims)

# we find the MLE
theta_hat <- as.matrix(glm(data$opp ~ X[, -1], family = binomial)$coef)

# we compute the inverse of the observed information matrix evaluated at theta_hat
O <- matrix(nrow = d, ncol = d, 0)

for(i in 1:n){
  
  p_i <- matrix(nrow = d, ncol = d, exp(t(X[i, ]) %*% theta_hat) / (1 + exp(t(X[i, ]) %*% theta_hat)))
  O <- O + p_i * (1 - p_i) * (X[i, ] %*% t(X[i, ]))
  
}

O <- O / n

O_inv <- solve(O)

# we compute M_n
M_n <- t(chol(O_inv))

# log-posterior density (= log-likelihood because we set the prior to be uniform)
logpost <- function(theta, r, X){
  
  p <- exp(X %*% theta) / (1 + exp(X %*% theta))
  return(sum(dbinom(r, size = 1, prob = p, log = TRUE)))
  
}

# function for RWM with M_n M_n^T = O_inv
RWM_M <- function(initial, ell, d, n, M_n, r, X, O){
  
  nb_iter <- 100000
  
  lambda <- ell / sqrt(d * n)
  
  matrix_states <- matrix(ncol = d, nrow = nb_iter + 1)
  matrix_states[1, ] <- initial
  
  # we monitor the acceptance rate, ESJD and ESS
  count_accept <- 0
  SJD <- 0
  
  for(i in 2:(nb_iter + 1)){
    
    current <- as.matrix(matrix_states[i - 1, ])
    proposal <- current + lambda * M_n %*% as.matrix(rnorm(d))
    
    log_accept <- logpost(proposal, r, X) - logpost(current, r, X)
    
    if(log(runif(1)) <= log_accept){
      
      matrix_states[i, ] <- proposal
      count_accept <- count_accept + 1
      SJD <- SJD + n * (t(proposal - current) %*% O %*% (proposal - current))
      
    }
    else{
      
      matrix_states[i, ] <- current
      
    }
    
  }
  
  # return(list(matrix_states = matrix_states, accept_rate = count_accept / nb_iter))
  return(list(ESS = min(coda::effectiveSize(coda::as.mcmc(matrix_states))) / nb_iter, accept_rate = count_accept / nb_iter, ESJD = SJD / nb_iter))
  
}

# function for RWM with M_n = 1
RWM <- function(initial, ell, d, n, r, X, O){
  
  nb_iter <- 100000
  
  lambda <- ell / sqrt(d * n)
  
  matrix_states <- matrix(ncol = d, nrow = nb_iter + 1)
  matrix_states[1, ] <- initial
  
  # we monitor the acceptance rate, ESJD and ESS
  count_accept <- 0
  SJD <- 0
  
  for(i in 2:(nb_iter + 1)){
    
    current <- as.matrix(matrix_states[i - 1, ])
    proposal <- current + lambda * as.matrix(rnorm(d))
    
    log_accept <- logpost(proposal, r, X) - logpost(current, r, X)
    
    if(log(runif(1)) <= log_accept){
      
      matrix_states[i, ] <- proposal
      count_accept <- count_accept + 1
      SJD <- SJD + n * (t(proposal - current) %*% O %*% (proposal - current))
      
    }
    else{
      
      matrix_states[i, ] <- current
      
    }
    
  }
  
  # return(list(matrix_states = matrix_states, accept_rate = count_accept / nb_iter))
  return(list(ESS = min(coda::effectiveSize(coda::as.mcmc(matrix_states))) / nb_iter, accept_rate = count_accept / nb_iter, ESJD = SJD / nb_iter))
  
}

# function to get empirical results for the optimization
empirical_results <- function(index, seq_ell_M, seq_ell, d, n, M_n, r, O, theta_hat, O_inv, X){
  
  # using the index we first identify ell for the two RWM
  ell_M <- seq_ell_M[index]
  ell <- seq_ell[index]
  
  # we run the algorithms 100 times each

  N <- 100

  ESS_M <- 0
  accept_rate_M <- 0
  ESJD_M <- 0
  ESS <- 0
  accept_rate <- 0
  ESJD <-0

  for(i in 1:N){

    initial <- MASS::mvrnorm(1, theta_hat, O_inv / n)

    results <- RWM_M(initial, ell_M, d, n, M_n, r, X, O)
    ESS_M <- ESS_M + results$ESS
    accept_rate_M <- accept_rate_M + results$accept_rate
    ESJD_M <- ESJD_M + results$ESJD

    results <- RWM(initial, ell, d, n, r, X, O)
    ESS <- ESS + results$ESS
    accept_rate <- accept_rate + results$accept_rate
    ESJD <- ESJD + results$ESJD

  }

  return(c(ESS_M, accept_rate_M, ESJD_M, ESS, accept_rate, ESJD) / N)
  
}

seq_ell_M <- seq(2, 2.99, by = 0.01)
seq_ell <- seq(6, 6.99, by = 0.01)
seq_index <- as.matrix(1:length(seq_ell))

# the following lines take about 5 days on a recent i9
cl <- makeCluster(10)
clusterExport(cl, c("RWM", "RWM_M", "empirical_results", "logpost"))

set.seed(1)
system.time(results <- parApply(cl, seq_index, 1, empirical_results, seq_ell_M = seq_ell_M, seq_ell = seq_ell, d = d, n = n, M_n = M_n, r = data$opp, O = O, theta_hat = theta_hat, O_inv = O_inv, X))

stopCluster(cl)

# optimal value of ell when M_n M_n^T = O_inv
# based on ESJD
# 2.37 = seq_ell_M[which.max(results[3, ])]
# acceptance rate
# 26.68% = results[2, ][which.max(results[3, ])]
# based on ESS
# 2.40 = seq_ell_M[which.max(results[1, ])]
# ESS
# 0.034 = results[1, ][which.max(results[1, ])]

# optimal value of ell when M_n = 1
# based on ESJD
# 6.51 = seq_ell[which.max(results[6, ])]
# acceptance rate
# 27.69% = results[5, ][which.max(results[6, ])]
# based on ESS
# 6.89 = seq_ell[which.max(results[4, ])]
# ESS
# 0.006 = results[4, ][which.max(results[4, ])]


==> anc/patentdata.raw <==
opp	biopharm	ustwin	patus	patgsgr	year	ncit	ncountry	nclaims
0	0	1	1	0	1981	8	3	9
1	1	1	0	1	1980	0	8	5
1	0	1	0	1	1981	0	3	3
0	0	1	0	1	1982	2	5	9
0	0	1	1	0	1983	2	3	13
0	0	1	0	1	1980	2	6	6
0	0	1	0	1	1980	0	5	8
0	0	0	0	1	1980	6	4	22
1	0	1	1	0	1981	2	6	10
1	1	0	1	0	1981	5	8	6
1	1	0	1	0	1988	14	8	10
1	0	1	0	0	1981	1	4	18
0	1	0	1	0	1981	1	6	10
1	0	1	1	0	1980	0	3	9
0	0	1	1	0	1981	4	3	12
1	0	1	1	0	1981	2	3	11
1	1	0	0	1	1983	5	8	13
1	0	1	0	1	1981	2	3	6
0	0	1	1	0	1981	0	3	5
1	1	0	0	1	1982	7	9	33
0	0	1	0	1	1981	3	3	12
1	1	1	0	1	1985	9	9	6
0	1	1	0	1	1981	0	9	4
0	0	1	1	0	1982	2	3	7
0	0	1	1	0	1981	2	4	14
0	0	1	1	0	1980	1	8	4
0	0	1	1	0	1981	0	3	4
0	0	1	1	0	1981	0	3	9
0	0	1	1	0	1982	1	7	5
1	0	1	0	1	1981	1	10	2
1	0	0	0	1	1981	0	4	8
0	0	1	0	0	1982	0	5	11
1	0	1	0	1	1981	1	4	6
1	0	1	0	1	1983	0	8	11
1	0	0	0	1	1981	2	6	1
0	0	1	1	0	1981	0	3	8
0	0	1	0	1	1981	1	3	3
0	0	0	1	0	1982	4	10	12
0	0	1	1	0	1982	1	3	4
0	0	1	0	1	1981	0	3	9
0	0	1	0	1	1982	0	7	5
1	1	1	1	0	1981	0	8	10
1	1	1	0	0	1982	4	6	14
0	0	0	0	1	1980	1	5	7
0	0	1	1	0	1982	17	8	14
0	0	1	1	0	1982	1	4	8
0	0	1	1	0	1982	0	7	16
0	1	0	0	1	1982	5	10	3
0	0	1	1	0	1982	3	4	8
1	1	1	0	0	1981	1	4	8
0	0	1	0	1	1982	0	3	8
0	0	1	0	1	1982	1	9	6
0	0	1	1	0	1982	1	6	16
1	1	1	0	0	1981	0	8	11
1	1	1	0	1	1981	1	10	9
1	0	1	0	1	1982	0	8	4
1	1	1	0	1	1982	6	10	11
1	1	1	0	1	1982	1	10	11
0	0	1	0	1	1981	1	6	22
0	0	1	1	0	1984	2	3	7
1	0	0	0	1	1982	1	7	5
1	0	0	0	1	1982	1	8	10
0	0	1	1	0	1982	1	7	4
1	0	1	0	1	1983	3	6	16
0	0	1	0	1	1981	0	5	6
1	1	1	0	1	1980	3	10	6
0	0	0	0	1	1982	4	5	5
0	1	1	0	1	1983	1	10	10
0	1	1	1	0	1981	1	8	10
1	0	1	0	1	1982	4	5	12
1	1	1	1	0	1983	5	9	12
1	1	1	0	0	1982	0	7	13
0	0	0	0	0	1989	1	10	2
1	1	1	0	1	1981	1	8	10
1	1	0	0	1	1985	3	9	10
0	1	0	1	0	1984	3	9	10
0	0	1	1	0	1983	1	6	14
1	1	1	1	0	1982	13	10	5
1	0	1	1	0	1981	2	7	7
1	0	1	0	0	1985	1	3	17
1	0	1	1	0	1982	0	5	9
0	1	1	1	0	1982	0	5	3
1	1	0	1	0	1983	10	7	39
1	0	1	0	0	1981	0	4	7
1	0	1	0	1	1983	1	6	17
1	1	1	0	1	1982	2	8	12
1	1	0	1	0	1981	4	9	11
1	1	1	0	1	1981	1	8	5
0	0	1	0	0	1982	1	4	7
0	0	1	0	0	1982	0	4	9
1	0	1	0	0	1983	1	4	6
1	1	1	0	1	1982	4	9	7
1	1	0	1	0	1983	7	10	13
1	1	1	0	1	1982	10	10	11
1	0	0	0	0	1983	6	3	10
1	1	0	1	0	1982	1	9	17
1	0	0	0	0	1984	1	3	2
1	1	1	0	1	1986	13	10	32
0	0	1	0	0	1982	1	4	26
1	1	0	0	0	1981	2	5	5
0	1	1	1	0	1982	3	10	14
1	1	1	0	0	1980	5	6	10
1	0	1	0	0	1982	0	3	3
1	0	1	0	1	1981	0	9	16
1	1	1	0	0	1982	4	10	6
0	1	1	1	0	1981	0	5	6
1	1	0	1	0	1983	0	7	8
1	1	0	1	0	1982	0	8	21
0	1	1	0	0	1983	9	4	9
0	0	1	1	0	1984	0	3	8
1	0	1	0	0	1982	2	3	5
1	1	1	0	1	1982	0	3	15
0	1	1	0	1	1982	6	9	14
1	0	1	0	1	1984	1	5	8
0	0	0	0	1	1982	3	4	7
0	1	1	0	1	1982	4	9	10
0	0	0	1	0	1984	0	10	16
1	0	1	0	1	1982	1	8	6
1	0	1	1	0	1984	4	4	6
0	0	0	1	0	1982	0	3	11
1	1	0	1	0	1984	3	6	10
0	0	0	0	1	1982	0	8	7
1	0	0	0	1	1982	0	9	13
0	0	1	1	0	1984	0	3	9
1	1	0	0	0	1982	10	7	16
1	1	1	0	1	1983	6	11	11
1	0	1	0	0	1984	12	4	8
0	0	1	1	0	1981	0	3	4
0	0	1	0	1	1982	0	5	8
0	0	1	0	0	1984	0	4	5
0	1	0	0	1	1983	1	10	3
0	0	0	0	1	1982	1	3	9
1	1	0	1	0	1985	0	10	10
0	0	1	1	0	1983	0	8	11
1	1	1	1	0	1981	3	5	9
0	1	1	0	1	1982	0	11	15
0	0	1	0	0	1982	0	3	11
1	0	1	0	0	1983	4	4	10
1	1	1	0	1	1982	1	11	7
0	0	0	0	1	1982	3	4	2
1	1	1	0	1	1983	5	11	12
1	1	1	0	0	1985	1	9	5
1	0	1	0	0	1983	5	3	1
0	0	1	1	0	1984	5	3	11
0	1	0	0	1	1981	2	10	10
1	0	1	0	0	1983	2	4	12
1	1	1	0	0	1983	7	5	22
1	1	1	0	1	1984	3	10	10
1	0	0	0	1	1984	5	6	14
0	0	1	1	0	1985	0	4	6
1	0	1	0	1	1982	0	4	8
0	0	1	0	1	1985	0	2	5
1	0	0	0	1	1983	1	8	6
1	1	1	0	1	1984	0	11	5
0	0	1	1	0	1983	3	3	8
1	0	1	0	1	1982	1	11	6
0	0	1	0	1	1983	3	7	35
0	0	1	0	0	1983	1	3	7
1	0	1	0	0	1982	3	5	4
0	0	1	1	0	1983	1	4	14
0	0	0	1	0	1983	5	3	14
1	0	0	0	1	1983	1	10	6
0	1	0	1	0	1983	4	11	12
0	1	0	1	0	1986	0	11	15
1	0	1	0	0	1984	0	5	7
0	0	1	0	1	1982	4	6	10
0	0	0	1	0	1983	4	6	10
0	0	1	0	1	1984	2	7	8
0	0	0	1	0	1983	2	3	7
1	0	1	0	1	1987	1	6	10
0	1	1	0	0	1982	1	6	14
0	0	1	0	0	1984	0	4	4
0	0	1	0	0	1987	4	3	13
1	1	1	1	0	1983	2	11	25
1	1	1	0	0	1982	3	10	5
1	0	1	0	0	1982	3	7	5
1	0	0	0	1	1984	9	5	10
1	0	1	1	0	1983	2	6	7
1	0	1	0	0	1983	3	5	10
0	0	1	1	0	1982	3	6	11
0	0	1	0	1	1981	1	9	15
0	0	1	0	0	1983	0	4	6
0	0	1	0	0	1982	0	4	5
1	0	1	0	1	1984	5	9	11
1	1	0	0	1	1982	2	8	14
1	1	1	1	0	1981	7	10	11
0	0	1	1	0	1982	3	11	12
1	1	0	0	0	1987	5	11	94
0	1	1	0	0	1982	1	10	21
1	1	1	1	0	1984	3	10	19
1	1	1	1	0	1984	1	10	21
1	1	1	0	0	1983	1	11	6
0	0	1	0	1	1983	2	6	3
1	0	1	0	0	1986	2	3	6
1	1	0	1	0	1982	9	11	13
1	0	1	0	0	1982	3	4	10
1	0	1	0	0	1982	0	4	7
1	0	1	0	0	1982	0	4	7
0	0	1	0	0	1988	0	4	4
1	0	1	0	0	1982	0	3	7
0	0	1	0	0	1983	1	4	4
1	0	1	1	0	1982	5	3	8
0	0	1	0	0	1983	0	3	14
0	1	1	0	0	1982	1	11	22
1	0	0	0	0	1984	1	4	16
0	0	1	0	0	1986	8	4	6
1	1	1	1	0	1984	0	10	12
1	0	1	0	0	1985	2	3	9
0	0	1	1	0	1983	0	6	9
1	0	1	0	1	1985	0	5	7
0	1	1	0	0	1983	0	11	10
1	0	0	0	0	1982	1	4	7
1	0	1	0	0	1983	7	4	7
0	0	1	0	1	1984	2	6	18
0	0	1	0	0	1984	1	4	6
0	0	1	0	0	1983	4	4	5
1	0	0	1	0	1983	2	4	5
1	0	1	0	0	1986	10	3	10
1	1	1	1	0	1984	1	10	15
1	1	1	1	0	1984	2	10	17
1	1	1	1	0	1984	0	10	16
1	1	1	1	0	1984	0	10	16
0	0	1	1	0	1984	2	3	6
0	0	0	0	1	1988	2	11	9
1	0	1	0	0	1983	4	4	6
0	0	1	0	0	1984	1	4	7
0	0	1	0	0	1984	1	3	11
0	0	1	0	0	1989	5	4	6
1	0	0	1	0	1984	5	7	4
0	1	1	0	0	1985	1	11	17
0	0	1	0	0	1983	1	5	4
0	1	0	0	0	1982	0	9	8
0	0	1	0	0	1982	0	8	11
1	0	1	0	0	1983	1	9	13
1	1	0	1	0	1992	12	11	30
0	0	1	0	0	1982	1	8	4
0	0	1	0	0	1983	1	4	3
0	0	1	0	0	1983	0	7	13
0	0	1	0	0	1982	1	5	8
1	1	0	1	0	1983	5	11	10
0	0	0	0	0	1983	0	9	10
1	1	1	1	0	1983	1	8	19
0	0	0	0	0	1984	0	4	7
1	0	1	0	0	1983	0	4	19
0	0	1	0	0	1983	10	5	8
0	0	1	0	0	1983	2	4	14
0	1	0	0	1	1985	1	10	24
1	1	0	0	0	1984	6	11	15
1	1	1	0	0	1982	1	10	6
1	1	1	0	0	1983	2	10	5
1	1	1	1	0	1985	0	6	12
0	0	1	1	0	1982	0	3	7
0	0	1	1	0	1983	0	3	11
0	0	0	1	0	1982	0	3	8
1	0	1	0	0	1983	1	4	4
0	0	1	1	0	1985	0	3	12
0	0	1	0	0	1985	6	4	4
0	0	0	0	0	1983	1	4	7
0	0	1	0	0	1984	5	4	6
1	0	0	1	0	1985	0	4	4
0	0	1	0	0	1984	1	3	7
0	0	1	0	0	1986	7	3	12
0	0	1	1	0	1985	0	1	4
0	0	1	1	0	1986	0	4	10
1	0	0	1	0	1986	0	4	35
0	1	1	0	1	1983	0	1	6
1	0	1	0	1	1983	0	2	10
0	0	1	1	0	1983	0	4	3
0	0	1	1	0	1986	0	3	18
1	1	1	0	1	1983	0	5	2
0	0	1	0	1	1983	0	5	12
0	0	1	1	0	1982	0	3	10
0	0	1	0	0	1985	0	3	13
1	1	0	0	1	1984	2	10	10
1	0	1	0	0	1985	0	3	4
0	0	1	0	1	1985	0	7	16
1	0	0	0	0	1988	3	3	15
0	0	1	1	0	1984	2	4	10
0	0	1	0	0	1983	1	5	1
1	0	1	0	1	1984	2	5	15
0	0	0	1	0	1983	5	4	10
0	0	1	1	0	1983	3	4	10
1	1	0	1	0	1984	7	11	20
0	0	0	0	1	1983	2	10	8
1	0	1	0	0	1985	2	4	5
1	0	1	0	0	1984	0	4	5
1	1	1	1	0	1984	4	11	7
1	1	1	0	1	1982	8	11	13
0	0	1	1	0	1985	0	7	10
0	1	1	0	1	1985	1	10	3
1	1	1	1	0	1982	2	4	13
0	0	1	1	0	1987	3	8	27
0	0	1	1	0	1985	1	4	5
1	0	0	0	1	1983	0	6	6
1	1	1	0	1	1982	12	11	8
0	1	1	1	0	1983	2	10	16
0	0	0	1	0	1983	0	4	7
1	1	1	0	0	1984	5	11	6
1	1	1	1	0	1983	4	7	10
0	0	1	1	0	1984	1	3	23
0	0	1	1	0	1983	2	3	10
0	0	1	0	1	1983	2	3	10
0	1	0	0	0	1983	3	10	9
0	0	1	0	1	1985	0	8	11
1	1	0	0	0	1983	1	11	6
0	0	1	0	1	1984	0	3	7
1	0	1	0	1	1983	2	3	4
0	0	1	0	0	1985	3	2	2
0	0	1	1	0	1985	0	4	7
1	0	0	0	1	1984	0	7	7
0	0	1	1	0	1987	2	2	8
0	0	1	0	0	1986	1	9	10
0	1	1	0	0	1983	0	9	6
0	0	1	1	0	1984	0	4	10
0	1	0	0	1	1983	3	9	12
1	1	1	0	1	1983	1	10	13
0	0	1	1	0	1987	4	3	8
0	0	1	1	0	1987	1	5	10
0	0	1	1	0	1986	0	8	42
1	1	1	0	1	1984	0	10	16
1	1	0	0	1	1982	4	11	5
0	0	0	0	1	1983	0	5	10
0	0	1	1	0	1984	3	4	21
0	1	0	1	0	1984	4	9	8
1	1	0	0	1	1985	1	10	39
0	0	1	0	0	1983	7	4	11
0	0	1	0	0	1987	2	3	9
0	0	0	1	0	1987	3	4	6
1	1	1	1	0	1983	1	10	10
1	1	1	1	0	1985	6	11	27
0	0	1	0	1	1984	0	6	8
0	0	1	1	0	1983	3	3	9
0	0	1	1	0	1986	0	4	12
1	0	0	0	1	1984	1	3	8
0	0	1	1	0	1985	3	3	11
1	0	1	0	1	1984	0	5	8
1	0	1	0	0	1984	3	3	6
1	0	1	0	0	1987	1	3	8
0	1	1	0	0	1984	3	10	22
0	0	1	0	1	1987	0	4	11
0	0	1	0	1	1985	2	4	10
1	0	0	0	1	1987	2	4	7
1	0	1	0	1	1986	6	11	7
0	1	0	0	0	1983	1	11	14
0	0	0	1	0	1987	0	5	27
0	1	0	0	1	1984	0	5	10
1	1	1	0	0	1985	2	8	11
1	1	0	0	1	1984	5	10	5
0	1	0	0	1	1983	6	10	7
1	0	0	0	0	1987	4	11	3
0	0	1	1	0	1986	4	5	10
1	0	1	0	0	1984	2	4	1
0	1	1	0	0	1983	6	3	16
1	0	1	0	1	1985	1	5	5
1	0	1	0	0	1984	0	4	3
0	1	1	0	0	1984	3	3	13
1	0	1	0	1	1985	0	7	10
1	0	1	0	0	1984	0	4	13
1	0	1	0	1	1984	3	5	16
1	1	1	1	0	1983	3	8	4
1	0	0	0	1	1982	0	8	10
1	1	0	0	1	1982	2	8	6
1	1	1	0	0	1984	0	11	13
1	0	1	0	1	1983	1	6	10
1	1	1	0	0	1988	6	5	20
1	0	1	0	0	1984	0	7	3
1	1	1	1	0	1986	0	9	10
0	0	0	0	0	1985	0	4	15
1	1	0	0	0	1985	6	9	10
1	0	1	0	1	1983	3	5	10
0	0	1	0	0	1983	0	7	3
0	0	1	0	1	1985	7	5	16
1	1	1	1	0	1984	3	10	17
1	1	1	1	0	1984	5	10	16
1	1	0	0	1	1984	10	11	36
0	0	0	1	0	1984	2	8	27
0	0	1	0	0	1984	0	4	6
0	1	1	1	0	1983	5	10	10
1	1	1	0	0	1991	17	9	39
1	0	1	0	0	1983	5	4	2
1	0	1	0	0	1984	3	4	11
0	0	1	0	1	1986	1	5	8
1	0	1	0	0	1984	0	3	6
1	0	0	0	0	1982	2	3	5
0	1	0	1	0	1986	14	9	18
0	1	0	1	0	1984	2	10	21
0	0	0	1	0	1984	0	4	3
0	1	1	1	0	1984	0	11	10
1	1	0	0	0	1983	2	6	10
0	0	1	0	0	1985	2	4	5
1	1	1	1	0	1990	9	5	26
1	1	0	0	1	1986	2	11	12
1	1	0	0	0	1992	14	11	17
1	1	0	0	0	1990	5	11	31
0	1	1	1	0	1983	1	6	7
1	1	1	1	0	1987	7	11	14
0	0	0	0	0	1984	5	5	16
1	1	1	1	0	1983	0	11	17
1	1	1	0	0	1983	4	9	8
1	0	1	0	0	1985	7	4	10
1	1	1	1	0	1984	5	9	11
0	0	1	0	0	1982	2	4	13
1	0	0	1	0	1985	14	3	7
0	1	1	1	0	1985	3	11	12
1	1	1	0	1	1983	2	11	10
1	1	1	0	0	1983	1	6	17
1	0	0	1	0	1983	2	3	10
1	0	1	0	0	1984	1	4	7
0	0	1	1	0	1984	2	5	10
0	0	1	0	0	1987	3	3	2
1	1	1	0	1	1986	4	9	10
0	0	0	1	0	1986	1	4	8
0	1	1	1	0	1982	1	11	11
1	1	0	1	0	1991	16	11	26
0	0	1	0	0	1983	2	4	15
1	1	0	0	0	1983	3	7	10
0	1	1	1	0	1983	6	11	7
1	0	0	1	0	1985	6	5	15
0	1	1	0	0	1984	1	6	7
0	0	1	1	0	1986	5	5	6
1	0	1	0	0	1985	4	3	14
0	1	0	0	0	1984	4	9	10
0	0	1	0	0	1990	3	4	11
0	0	1	0	0	1985	2	4	12
0	0	1	1	0	1984	0	6	10
0	0	1	0	0	1983	0	4	6
1	0	0	0	0	1984	2	3	6
0	0	1	0	0	1985	5	4	11
1	1	1	0	1	1984	5	11	16
1	0	1	0	0	1985	3	3	11
0	0	1	0	0	1984	2	4	8
1	1	0	1	0	1985	11	11	11
0	0	1	0	0	1984	4	4	23
1	1	1	0	0	1985	3	6	8
0	0	0	1	0	1984	4	11	6
1	0	1	0	0	1987	8	4	15
0	0	0	1	0	1987	1	6	9
0	0	1	0	0	1987	7	4	6
0	0	1	0	0	1985	2	4	7
1	0	1	0	0	1983	2	8	14
0	0	1	0	0	1983	0	5	2
0	1	0	1	0	1984	0	11	6
1	0	1	0	0	1983	5	5	9
1	0	1	0	0	1984	1	7	7
0	1	1	0	0	1983	0	11	20
1	0	1	0	0	1983	0	7	3
1	0	1	0	0	1984	4	3	9
0	0	1	0	0	1983	3	4	7
1	1	0	1	0	1984	12	10	11
0	0	1	0	0	1984	0	3	8
0	0	1	0	0	1988	0	4	4
0	0	1	0	0	1984	4	5	83
1	0	1	0	0	1983	0	6	10
0	0	1	0	0	1984	0	3	8
1	1	0	0	0	1983	1	6	38
1	0	0	0	1	1986	1	4	11
1	0	0	0	1	1986	0	7	8
0	0	1	1	0	1987	0	5	8
0	1	1	0	1	1983	0	8	9
0	0	1	1	0	1987	0	1	13
0	1	1	0	0	1985	0	6	10
1	1	1	1	0	1984	0	9	22
1	1	1	1	0	1986	0	9	125
1	1	0	0	1	1991	0	8	7
0	0	1	1	0	1985	0	4	7
1	0	0	1	0	1984	0	4	16
0	1	0	1	0	1984	0	5	22
1	0	0	1	0	1984	0	9	50
0	0	1	1	0	1987	0	9	22
0	0	1	1	0	1987	0	3	12
0	1	0	0	1	1984	0	8	5
1	0	1	0	1	1984	0	2	21
1	0	1	0	1	1991	0	6	16
1	1	1	0	0	1985	0	5	5
0	0	0	1	0	1988	0	3	6
1	0	1	0	1	1985	0	4	6
1	0	1	0	1	1984	0	6	13
0	1	0	0	1	1986	1	11	12
0	0	1	1	0	1988	4	4	8
0	0	0	0	1	1985	1	3	9
0	0	1	1	0	1988	1	4	4
0	0	1	0	1	1984	2	5	3
0	0	1	1	0	1985	2	3	10
0	1	1	1	0	1984	1	5	9
1	1	1	0	1	1983	4	10	6
1	0	1	0	1	1986	1	7	14
0	0	0	1	0	1984	2	4	4
1	0	0	0	0	1985	0	3	9
1	1	1	0	0	1987	3	4	15
0	0	1	0	1	1985	1	5	1
0	1	1	0	0	1986	0	11	11
0	0	0	0	1	1984	0	1	4
1	1	1	0	0	1984	4	3	13
0	0	0	0	1	1984	0	10	8
1	0	1	0	1	1985	1	4	5
0	0	1	1	0	1989	3	4	6
1	0	0	0	0	1985	0	11	8
1	1	0	0	1	1984	8	11	2
0	0	1	1	0	1984	2	4	15
0	0	1	0	0	1987	1	3	4
1	0	1	0	1	1985	1	5	5
0	0	1	1	0	1987	0	3	11
0	0	1	0	1	1986	3	9	5
1	1	0	1	0	1985	0	6	10
1	0	1	0	1	1987	0	8	6
0	0	1	1	0	1987	2	3	10
1	0	1	0	0	1984	2	6	3
1	0	0	0	1	1984	0	6	10
1	0	0	0	1	1983	0	6	10
1	0	0	0	1	1983	0	6	10
1	0	1	1	0	1985	5	9	2
0	0	1	1	0	1986	5	4	7
0	0	1	0	0	1985	1	2	7
1	1	1	0	1	1984	4	10	9
0	0	1	1	0	1984	0	3	2
0	0	1	0	1	1984	2	7	8
0	0	1	0	0	1984	0	4	2
0	0	1	0	0	1988	1	3	9
1	0	1	0	0	1989	5	8	19
1	0	1	0	0	1985	0	3	12
1	0	0	0	1	1986	1	9	9
0	0	1	1	0	1984	1	3	11
1	0	1	0	1	1986	1	10	14
1	0	0	1	0	1988	1	4	4
1	1	1	0	1	1985	3	10	14
0	0	1	1	0	1988	2	4	18
1	0	1	0	0	1985	1	3	18
0	0	1	1	0	1987	0	4	10
1	1	0	0	1	1985	1	11	4
1	1	0	0	1	1989	4	10	12
1	1	1	0	1	1984	4	8	5
0	1	0	0	0	1984	3	9	13
1	1	0	0	1	1985	2	10	8
0	0	1	1	0	1985	0	6	20
0	0	1	1	0	1987	3	5	6
1	0	1	0	0	1987	4	3	6
0	0	1	0	1	1986	5	4	10
1	1	1	0	1	1985	3	11	3
0	0	0	0	1	1984	0	5	4
1	1	1	1	0	1986	5	11	8
1	0	0	0	1	1984	0	3	15
0	0	1	0	1	1985	2	5	1
0	0	0	0	0	1988	0	4	25
0	0	1	1	0	1984	2	3	5
1	0	1	0	0	1989	5	8	9
1	0	1	0	1	1987	3	9	8
0	0	0	0	0	1985	1	3	18
0	0	1	0	1	1986	0	6	5
1	1	1	0	0	1985	1	11	8
0	0	0	1	0	1987	0	3	5
1	1	0	0	1	1985	5	11	5
0	0	1	0	1	1985	5	6	4
1	0	0	0	1	1985	1	11	5
0	0	1	1	0	1986	4	4	6
0	0	1	0	1	1986	0	4	3
0	0	0	0	0	1986	0	4	6
0	0	1	0	0	1985	0	5	16
0	0	0	1	0	1987	1	3	17
0	0	1	1	0	1984	1	4	8
1	0	1	0	1	1984	0	5	21
0	0	1	0	0	1988	5	4	13
1	0	1	0	0	1986	1	4	6
0	0	1	1	0	1984	2	4	12
0	0	1	0	0	1988	3	3	13
0	0	1	0	1	1987	2	6	9
0	1	0	1	0	1984	0	5	7
0	1	1	0	1	1989	7	10	57
0	0	1	1	0	1986	13	4	5
1	0	1	0	0	1985	1	3	6
0	0	1	0	0	1989	1	4	7
1	1	0	0	1	1985	9	10	4
0	0	1	1	0	1988	0	3	7
0	0	1	0	0	1987	7	4	4
1	1	1	0	1	1985	11	11	10
1	0	0	0	0	1986	2	6	6
0	0	1	1	0	1988	3	8	7
1	0	1	0	0	1985	3	8	4
1	0	1	0	0	1987	3	3	3
1	0	0	0	0	1988	0	4	5
0	0	1	0	0	1986	0	3	4
1	0	1	1	0	1986	6	4	53
1	1	1	1	0	1985	3	11	4
1	0	1	0	1	1986	1	3	10
1	0	1	1	0	1989	5	3	12
0	1	0	1	0	1985	1	11	1
1	0	0	0	1	1986	1	11	10
1	0	1	0	0	1987	0	3	1
1	1	1	1	0	1984	6	11	12
0	0	1	1	0	1986	0	3	15
1	1	1	0	1	1988	0	5	8
1	0	0	0	0	1986	1	3	8
0	1	1	0	0	1986	8	3	9
1	1	0	0	0	1988	11	10	16
1	0	1	0	1	1984	4	5	5
1	1	1	0	1	1984	2	11	14
1	0	1	0	0	1985	4	6	8
1	0	0	0	1	1984	5	6	9
1	0	1	0	0	1987	4	6	10
1	1	0	0	0	1988	2	6	8
1	1	0	0	0	1987	2	11	14
1	1	1	0	1	1985	1	5	16
1	0	1	0	0	1985	1	3	24
1	1	0	0	0	1988	4	10	11
0	1	1	0	0	1985	0	7	7
0	0	0	0	0	1988	0	5	18
1	1	0	0	1	1984	0	4	10
0	1	1	0	0	1985	2	11	13
1	1	0	0	0	1985	10	10	11
1	1	1	0	1	1985	17	11	23
1	0	0	1	0	1985	8	6	16
1	1	0	1	0	1986	17	11	14
0	0	1	0	0	1985	1	3	13
1	1	1	0	1	1985	9	11	12
0	0	0	0	0	1989	4	4	13
0	1	0	0	1	1989	8	11	25
0	1	1	0	1	1985	1	8	16
0	0	0	1	0	1986	2	5	12
1	0	1	0	1	1985	3	11	8
0	0	1	0	0	1986	0	3	9
1	0	1	0	0	1985	1	4	5
1	1	0	0	0	1986	5	3	16
0	1	0	1	0	1986	19	11	18
1	1	0	1	0	1986	2	7	8
0	0	1	1	0	1987	2	8	14
1	0	1	0	1	1984	1	10	10
1	1	1	1	0	1984	0	11	31
1	1	0	1	0	1986	10	11	22
0	1	1	0	0	1985	5	3	10
0	0	1	0	0	1985	1	8	14
0	1	1	0	0	1984	1	8	6
0	0	0	0	0	1985	2	3	5
1	1	1	1	0	1986	14	10	15
1	1	0	0	1	1986	9	9	13
0	0	1	0	0	1985	4	3	5
0	0	1	1	0	1984	2	5	3
0	0	1	1	0	1987	2	6	4
0	1	1	1	0	1985	0	11	6
1	0	0	0	1	1987	1	10	8
1	0	1	0	0	1986	1	5	8
0	0	1	0	0	1985	7	3	7
0	1	1	0	0	1988	1	4	13
0	0	1	0	0	1987	1	3	15
1	0	1	1	0	1987	4	4	19
1	0	1	0	0	1987	1	3	5
1	1	1	0	1	1987	13	10	16
1	1	0	1	0	1988	8	11	7
1	1	0	1	0	1990	10	11	14
1	1	0	1	0	1990	16	11	11
1	1	0	0	1	1988	2	11	11
1	1	0	1	0	1985	3	4	10
0	1	0	0	0	1990	5	11	13
1	1	1	0	0	1984	8	10	18
1	0	0	0	1	1987	3	11	10
0	0	1	1	0	1988	1	5	18
1	0	1	0	0	1986	4	3	12
1	0	1	0	0	1986	4	3	4
0	0	1	1	0	1988	5	4	5
1	0	0	0	0	1987	0	4	6
0	0	0	1	0	1986	6	11	28
1	1	0	1	0	1988	27	11	26
0	1	1	0	1	1984	0	7	6
0	0	1	0	0	1986	0	3	6
0	0	1	0	0	1987	2	3	11
0	1	0	0	0	1987	2	7	9
0	0	1	0	0	1986	7	3	3
0	1	0	1	0	1985	1	10	6
0	0	1	1	0	1985	3	5	8
0	0	0	1	0	1987	3	7	16
0	0	1	0	0	1987	2	3	4
0	0	1	0	0	1987	0	3	6
0	0	1	0	0	1985	1	3	4
0	0	1	1	0	1985	3	5	11
1	0	1	0	1	1985	2	6	10
0	0	1	0	0	1984	3	4	18
1	1	0	0	0	1983	2	10	7
0	0	1	1	0	1988	0	5	14
1	0	0	0	0	1985	1	3	4
1	0	0	0	0	1984	0	4	4
0	0	1	0	0	1984	0	4	6
0	1	0	0	0	1984	1	11	4
1	0	1	1	0	1984	0	4	4
1	1	0	1	0	1989	14	11	34
0	0	1	1	0	1989	2	5	16
0	0	1	0	0	1987	1	3	11
0	1	1	0	0	1985	1	10	6
1	0	1	0	0	1985	4	8	12
0	1	0	0	0	1984	0	11	5
0	0	1	0	0	1984	1	7	7
0	0	1	0	0	1985	0	6	9
1	0	0	0	0	1986	2	3	5
0	0	0	0	0	1985	1	7	12
1	1	1	1	0	1989	7	11	10
0	0	1	0	0	1989	2	11	5
1	0	0	0	1	1984	0	8	3
1	1	1	0	1	1985	11	11	17
0	1	1	0	1	1984	0	11	19
0	0	1	0	0	1989	2	5	8
0	0	0	0	1	1986	0	7	19
0	0	1	1	0	1986	0	4	10
0	1	0	0	0	1985	6	1	22
1	1	0	1	0	1985	0	10	16
0	1	0	0	0	1985	0	1	16
1	0	0	1	0	1985	0	5	9
1	1	0	1	0	1986	0	10	8
0	0	1	1	0	1987	0	4	13
1	0	0	1	0	1985	0	4	12
1	1	1	0	0	1986	0	8	11
1	0	0	1	0	1988	0	4	10
1	1	1	1	0	1986	0	9	14
1	1	0	0	1	1985	0	9	10
1	1	0	1	0	1988	0	5	12
1	0	0	0	1	1985	0	9	21
1	1	0	1	0	1986	0	7	15
1	0	1	1	0	1987	0	3	27
0	0	1	1	0	1986	0	4	3
1	1	1	0	0	1988	5	6	6
0	1	1	0	0	1985	0	10	9
1	1	0	1	0	1993	0	10	64
1	0	1	0	0	1987	1	4	2
1	1	0	0	0	1988	3	9	5
0	0	0	0	0	1985	0	3	17
0	0	1	0	1	1984	0	4	4
1	1	1	1	0	1985	6	8	10
0	0	1	0	0	1993	5	3	14
1	1	1	0	0	1987	2	5	20
0	0	1	1	0	1985	2	3	10
0	0	1	1	0	1987	0	3	13
0	0	1	1	0	1988	0	5	10
0	0	1	1	0	1986	3	4	17
1	1	1	0	0	1987	25	8	30
0	0	1	1	0	1985	0	4	15
1	0	1	0	0	1989	2	3	10
0	1	1	0	1	1985	2	11	5
1	0	1	0	1	1985	4	11	8
0	0	0	1	0	1989	1	3	12
0	0	1	1	0	1988	1	3	13
0	0	0	0	1	1985	1	4	3
0	0	0	1	0	1987	1	4	6
1	1	0	1	0	1990	3	10	13
1	1	1	0	1	1986	11	11	10
0	1	0	0	1	1985	2	11	19
0	0	1	0	1	1986	1	7	10
0	0	1	0	0	1990	4	3	38
0	1	0	1	0	1988	7	11	23
1	1	1	1	0	1990	6	11	48
0	0	0	1	0	1989	4	6	43
1	0	0	1	0	1989	2	7	8
1	0	1	0	1	1985	2	11	16
1	0	1	0	1	1984	3	11	6
0	0	1	0	0	1987	1	4	8
1	0	0	0	0	1989	0	3	11
0	0	0	0	1	1986	1	7	10
0	0	1	1	0	1988	1	3	10
0	1	0	1	0	1989	1	9	28
0	1	1	0	1	1986	4	11	8
0	0	0	0	0	1986	1	7	8
1	1	0	1	0	1985	11	4	62
1	0	0	0	1	1986	0	5	9
0	0	1	0	0	1987	0	4	14
0	1	1	0	0	1985	1	7	6
0	0	1	0	0	1986	0	3	9
0	1	0	1	0	1991	2	11	13
1	1	1	0	1	1985	0	11	5
1	1	1	1	0	1988	1	11	20
0	0	1	0	1	1985	0	8	3
1	0	1	0	1	1987	3	6	7
0	1	1	0	0	1987	0	8	3
1	0	0	0	0	1986	0	4	10
0	0	1	1	0	1987	0	3	6
0	1	0	0	1	1986	4	7	11
0	0	0	1	0	1985	3	3	10
0	0	1	0	0	1988	7	4	14
1	0	0	0	0	1986	0	3	10
1	0	1	0	0	1986	0	3	1
0	0	1	0	0	1987	1	4	5
0	1	0	1	0	1988	0	11	19
0	0	1	0	0	1989	2	3	6
0	0	0	0	1	1986	1	5	16
1	1	0	0	1	1988	2	9	9
0	1	1	1	0	1984	2	11	5
1	0	0	0	1	1985	0	8	12
0	0	0	0	1	1988	0	7	10
1	1	1	0	0	1987	6	9	10
0	0	1	0	1	1988	7	8	7
1	0	1	0	1	1986	5	7	10
0	0	1	0	1	1987	2	7	8
0	0	1	0	1	1987	5	5	3
0	0	1	0	1	1985	0	6	2
0	0	1	0	0	1986	2	4	5
0	0	1	0	1	1986	4	5	3
1	0	1	0	0	1989	2	2	10
1	0	0	0	1	1988	1	11	11
0	0	1	0	0	1988	2	4	9
1	1	1	0	0	1985	3	2	9
0	1	0	1	0	1987	0	11	10
0	0	1	0	0	1988	8	4	20
0	0	0	0	1	1986	0	8	2
0	0	0	1	0	1990	2	3	10
0	0	0	0	1	1985	2	3	7
0	1	0	1	0	1985	4	7	41
1	0	1	0	1	1988	8	6	10
0	1	0	1	0	1988	2	9	88
0	0	0	1	0	1989	8	9	6
0	1	1	0	1	1987	0	7	12
1	1	0	0	0	1988	2	10	9
1	1	0	0	1	1988	0	10	7
0	0	1	0	0	1987	0	3	4
0	1	0	0	0	1986	0	10	10
1	0	1	0	0	1988	0	4	11
1	1	1	0	1	1988	7	11	6
0	0	1	1	0	1986	2	3	9
0	0	1	1	0	1986	1	3	13
0	0	1	1	0	1986	1	6	16
0	0	1	0	0	1989	2	3	6
1	1	0	1	0	1989	4	10	10
1	0	0	0	1	1986	0	3	4
0	0	1	0	0	1986	1	3	4
1	1	1	0	0	1985	3	9	3
0	0	1	0	0	1987	2	3	1
1	1	0	1	0	1986	7	11	11
1	0	0	0	1	1985	0	10	1
0	0	0	0	1	1989	2	5	27
0	0	1	1	0	1990	8	10	15
1	0	1	0	0	1986	2	4	21
0	1	0	1	0	1986	0	11	11
0	0	1	0	0	1989	2	3	10
1	1	0	0	1	1987	1	10	10
1	0	1	0	0	1986	0	10	4
0	0	1	1	0	1986	5	3	10
0	0	1	1	0	1991	1	7	26
0	0	1	1	0	1988	2	3	11
1	0	1	0	0	1988	1	3	23
1	0	1	0	1	1986	5	3	20
0	0	1	0	1	1989	3	11	8
1	0	0	0	0	1987	7	3	4
1	1	1	0	1	1987	2	11	2
1	0	1	1	0	1987	0	5	10
0	1	0	1	0	1989	3	10	10
1	1	0	0	0	1989	6	11	15
0	1	1	0	0	1986	2	5	11
1	0	1	0	0	1986	0	3	18
0	0	1	0	1	1986	4	3	16
0	0	1	0	0	1986	2	5	11
1	1	1	0	1	1985	3	11	11
1	1	1	0	0	1984	3	8	8
1	1	1	0	1	1984	3	6	16
0	0	1	0	0	1989	2	4	6
0	0	1	0	0	1985	0	3	2
0	0	1	0	0	1986	1	9	9
0	0	1	0	0	1985	0	5	5
0	0	1	0	1	1987	0	5	8
0	1	1	0	0	1987	9	10	8
1	1	1	0	1	1988	9	11	38
1	1	1	1	0	1985	4	9	9
0	0	1	0	0	1986	7	3	1
0	0	1	0	0	1985	1	4	5
0	1	1	1	0	1987	0	10	10
1	0	1	0	1	1986	0	4	6
1	0	1	0	0	1986	4	8	7
0	0	1	1	0	1991	1	4	8
0	0	1	0	0	1986	2	3	26
0	1	1	1	0	1986	0	11	12
0	1	0	0	0	1985	2	11	10
1	0	1	0	1	1985	3	6	10
1	1	1	0	1	1988	4	11	13
1	0	0	0	0	1986	3	5	6
0	1	1	1	0	1985	0	10	6
1	0	1	0	0	1988	0	3	5
1	0	1	1	0	1985	5	7	20
1	1	1	1	0	1992	4	11	15
0	1	0	0	1	1988	0	11	19
0	1	1	0	1	1985	4	9	44
1	0	1	0	0	1987	3	3	4
1	1	1	0	0	1986	2	5	10
0	1	0	1	0	1986	0	11	18
1	0	1	0	0	1986	0	3	5
1	0	1	0	0	1987	1	3	3
1	0	0	0	1	1984	1	11	9
1	1	0	1	0	1989	4	10	29
0	0	1	0	0	1988	0	4	10
0	1	0	1	0	1986	0	10	10
1	1	0	0	0	1986	11	5	14
1	1	0	1	0	1988	35	10	15
0	0	1	1	0	1986	0	6	3
0	0	1	0	1	1988	2	11	25
1	0	1	0	0	1985	2	5	10
1	1	1	0	1	1987	0	3	10
1	1	1	0	0	1985	6	9	14
0	0	1	0	0	1988	1	3	8
1	1	1	1	0	1989	5	11	18
0	1	1	0	0	1987	2	3	7
1	0	1	0	0	1988	1	3	4
1	0	0	0	0	1987	7	3	9
1	0	1	0	0	1988	0	3	3
1	1	1	1	0	1988	1	7	10
1	1	1	0	1	1987	2	11	9
1	1	1	0	0	1986	2	11	7
0	0	1	1	0	1988	0	6	10
1	1	1	0	0	1989	4	5	10
1	0	1	0	0	1988	4	3	8
1	0	1	0	0	1987	2	3	3
1	1	0	1	0	1986	4	10	10
1	1	1	0	0	1986	4	5	8
1	1	0	1	0	1988	1	11	15
0	0	1	0	0	1986	3	5	15
0	1	0	0	0	1988	5	5	23
1	0	1	1	0	1985	0	4	22
0	1	1	0	0	1987	1	4	11
0	0	1	1	0	1986	3	3	10
0	0	1	0	0	1989	0	5	10
0	0	1	1	0	1987	0	10	14
1	1	0	1	0	1989	0	11	5
0	0	1	0	0	1987	3	3	5
0	0	1	0	0	1987	1	3	7
0	0	1	0	0	1991	1	3	2
0	0	1	1	0	1987	0	9	7
0	0	1	1	0	1989	0	9	4
1	1	0	1	0	1991	14	11	27
0	1	1	1	0	1988	4	11	11
1	1	0	0	0	1989	3	6	10
1	1	1	0	0	1987	1	9	7
1	1	1	0	0	1987	1	9	6
0	0	0	1	0	1989	8	6	11
0	0	1	0	1	1986	3	6	19
0	0	1	0	0	1986	0	5	6
0	1	0	1	0	1990	2	5	28
0	0	1	0	0	1987	5	3	12
1	0	1	0	0	1986	2	3	12
0	0	1	0	0	1988	1	3	10
0	0	1	1	0	1986	0	4	10
0	0	1	0	0	1988	0	5	6
0	0	1	0	0	1990	0	4	5
0	0	0	0	1	1988	0	11	9
1	0	1	1	0	1988	6	8	26
1	1	1	1	0	1989	3	10	16
1	0	1	0	0	1988	1	3	4
1	1	1	0	0	1990	3	11	32
1	0	0	1	0	1988	2	4	17
0	0	1	0	0	1988	1	3	4
1	1	0	1	0	1988	20	11	34
0	1	0	1	0	1987	4	11	15
0	0	1	0	0	1987	1	4	25
1	0	1	0	0	1988	1	3	5
1	0	1	0	0	1986	2	3	5
0	0	1	1	0	1988	1	5	10
0	0	0	0	0	1986	3	8	9
1	1	1	0	0	1985	8	11	30
0	0	1	1	0	1989	4	11	13
0	0	1	0	0	1985	2	4	6
1	1	1	0	0	1984	5	11	13
0	0	1	0	0	1986	13	10	9
1	1	1	0	0	1986	3	11	7
1	0	0	0	0	1985	4	5	7
0	0	0	0	0	1985	0	3	5
0	0	1	0	0	1988	0	3	3
0	0	1	0	0	1985	0	6	6
1	0	1	0	0	1984	1	7	8
0	0	1	0	0	1985	1	6	1
1	1	1	0	0	1987	1	9	13
0	0	1	1	0	1985	0	4	14
0	0	1	0	0	1986	2	4	3
1	0	0	0	0	1988	1	10	10
0	1	0	0	0	1988	1	11	11
0	0	1	0	0	1986	0	5	4
1	1	0	1	0	1989	10	11	71
0	1	1	1	0	1991	4	11	14
0	1	0	0	0	1986	0	10	7
0	0	1	0	0	1987	0	3	6
1	1	1	0	0	1986	7	11	13
1	0	1	0	0	1985	1	10	10
1	0	0	0	0	1985	1	4	4
1	0	0	0	1	1984	3	7	15
0	1	0	1	0	1988	0	11	11
0	1	1	0	0	1988	0	11	19
0	0	1	0	0	1987	4	4	3
0	0	1	1	0	1988	0	3	21
0	0	1	1	0	1986	0	3	11
0	0	1	0	0	1986	0	3	10
1	0	1	1	0	1987	0	8	7
1	1	1	0	0	1988	6	5	10
1	0	0	1	0	1989	0	10	17
1	1	1	1	0	1989	0	9	22
0	0	0	1	0	1988	0	10	3
0	1	1	1	0	1990	0	10	9
0	0	1	1	0	1987	0	3	6
1	1	0	0	1	1986	0	9	12
0	0	1	1	0	1986	0	3	5
0	1	1	0	0	1987	0	10	8
1	0	1	1	0	1986	0	5	9
1	1	0	1	0	1990	0	8	28
0	0	1	1	0	1988	0	10	4
0	0	1	0	0	1986	0	3	10
0	0	1	1	0	1987	0	5	19
0	0	1	0	0	1990	1	4	9
1	1	1	0	0	1987	0	9	36
1	0	0	0	1	1987	0	5	9
1	1	0	0	1	1987	0	8	22
1	0	1	0	1	1987	0	9	3
1	0	1	0	1	1987	0	9	1
0	0	1	0	1	1987	2	9	4
0	1	1	0	0	1987	0	6	1
1	0	0	0	1	1987	0	6	16
0	0	1	0	0	1986	0	4	4
0	0	1	1	0	1986	2	4	16
0	1	0	0	0	1986	1	11	14
1	1	1	0	1	1988	3	10	5
0	0	1	0	0	1986	1	5	5
1	0	1	0	0	1986	3	3	11
0	0	0	1	0	1989	4	4	19
1	1	1	1	0	1990	7	8	70
1	0	1	0	1	1988	2	11	5
0	1	0	1	0	1991	1	5	7
1	0	1	0	0	1990	5	3	5
1	0	1	0	0	1988	0	5	4
0	0	1	0	1	1987	1	2	3
1	0	1	0	0	1986	3	7	10
0	1	1	1	0	1990	7	2	26
1	1	0	0	0	1987	0	10	16
0	0	0	0	0	1991	0	3	13
1	1	1	0	0	1992	5	10	17
1	0	0	1	0	1986	2	4	3
0	0	1	0	1	1990	0	4	6
1	0	1	0	1	1988	2	10	6
0	0	1	0	0	1988	4	4	6
0	0	0	0	1	1986	0	10	17
0	0	1	0	1	1986	0	7	10
1	1	0	1	0	1995	8	11	21
1	0	1	0	1	1986	10	6	8
0	1	1	1	0	1988	1	11	27
0	0	1	0	0	1989	7	3	4
1	1	1	0	1	1986	1	10	8
1	0	1	0	0	1986	3	2	7
0	1	0	0	0	1988	0	10	3
1	0	1	1	0	1988	2	4	25
0	0	1	0	0	1987	0	4	24
0	1	0	0	0	1989	11	2	10
0	1	1	0	0	1990	5	9	24
0	0	1	0	0	1991	0	5	16
1	0	1	1	0	1989	5	5	11
0	1	0	0	1	1987	2	11	12
1	1	1	0	1	1988	0	11	12
0	0	1	0	1	1986	0	5	5
0	0	1	0	1	1987	0	3	8
1	0	1	0	0	1990	3	3	7
0	0	1	1	0	1989	0	4	6
0	1	1	1	0	1991	2	9	10
1	0	1	0	0	1987	1	3	5
1	0	1	0	0	1986	1	4	3
0	0	1	1	0	1988	0	3	10
0	0	1	0	0	1992	3	3	10
0	0	0	0	0	1987	1	4	4
0	0	1	0	0	1986	0	4	7
1	0	0	0	0	1989	0	3	3
1	0	0	0	1	1989	0	11	11
1	1	1	0	1	1988	0	10	1
0	0	0	0	1	1987	1	6	2
0	0	1	0	0	1989	0	3	9
0	0	1	1	0	1989	2	3	4
0	1	1	0	0	1988	0	11	6
0	0	1	1	0	1987	1	3	7
0	0	1	0	0	1987	1	4	9
1	1	1	0	0	1988	6	4	13
1	0	1	0	0	1989	2	3	12
0	0	1	1	0	1990	2	10	7
0	0	1	0	1	1986	1	5	6
1	1	0	0	1	1990	2	11	13
0	1	1	1	0	1986	3	11	10
0	0	1	0	0	1991	3	3	9
0	0	1	0	0	1988	2	3	24
1	1	0	1	0	1990	3	3	8
1	1	1	0	0	1990	0	10	6
0	0	1	0	1	1987	0	8	8
1	1	0	1	0	1990	6	11	12
0	1	1	0	1	1987	2	11	7
0	1	1	0	0	1988	1	3	6
0	0	0	0	1	1987	0	10	4
1	0	1	0	1	1989	1	3	17
1	0	1	0	1	1988	3	9	15
0	0	1	1	0	1990	0	4	9
1	1	1	0	0	1989	4	6	7
1	1	0	0	1	1989	3	11	13
0	0	1	1	0	1989	0	3	12
0	0	1	0	1	1987	4	8	10
0	1	1	0	1	1991	1	11	9
1	0	1	1	0	1986	0	4	3
1	0	0	0	0	1986	2	7	4
0	0	0	0	1	1987	0	10	3
0	1	0	1	0	1991	2	10	31
1	0	1	0	0	1988	0	3	13
1	0	1	1	0	1986	1	3	15
1	0	0	0	1	1989	2	6	6
0	0	0	0	1	1988	2	4	5
1	1	1	1	0	1990	1	11	6
0	1	0	0	1	1986	0	10	6
1	1	0	1	0	1990	1	11	70
0	0	1	0	0	1987	1	4	7
1	1	0	0	0	1987	4	3	15
0	0	0	0	1	1988	1	7	5
0	1	0	1	0	1989	1	9	4
1	0	1	1	0	1992	0	4	11
1	0	1	1	0	1987	2	4	6
1	0	1	0	0	1988	9	3	13
1	0	1	0	1	1986	3	7	27
1	1	0	0	0	1988	2	4	3
1	0	1	0	1	1986	0	3	7
1	1	1	0	0	1991	4	10	4
1	0	1	0	0	1987	0	3	9
0	0	1	1	0	1987	1	3	13
1	1	0	1	0	1991	3	11	21
0	0	1	1	0	1988	1	3	15
0	0	1	0	1	1990	0	9	5
0	0	1	0	1	1989	0	3	8
0	0	1	0	1	1987	0	11	6
0	1	1	0	1	1988	0	10	7
0	0	1	1	0	1989	8	6	32
0	0	1	0	0	1988	2	5	10
1	1	1	1	0	1992	1	8	102
1	0	1	0	0	1987	3	3	9
1	1	1	0	1	1990	0	11	3
1	1	1	0	0	1987	0	11	15
0	0	1	1	0	1989	3	10	7
0	1	1	0	0	1991	2	7	2
0	0	1	1	0	1987	1	3	10
0	0	1	1	0	1991	1	3	14
0	0	0	1	0	1989	3	6	30
0	1	1	0	0	1988	3	11	9
1	1	1	0	1	1987	3	11	9
1	0	1	1	0	1986	1	3	5
1	1	1	0	1	1992	2	11	53
1	0	0	0	1	1987	2	11	14
1	0	1	0	1	1986	2	4	5
0	0	1	1	0	1990	3	7	5
0	0	1	1	0	1990	0	3	9
0	0	1	0	1	1987	1	9	12
0	0	0	0	1	1990	3	4	10
0	0	0	0	1	1988	1	4	4
0	0	0	1	0	1988	2	11	10
0	0	0	1	0	1990	1	3	17
1	1	0	0	1	1989	13	11	15
0	0	1	1	0	1989	2	9	12
0	0	1	0	0	1989	1	3	15
1	0	0	0	1	1987	1	7	7
0	0	1	0	0	1990	3	3	3
1	0	1	0	1	1988	0	5	11
1	0	1	0	1	1987	6	6	3
1	0	1	0	0	1989	5	4	8
0	0	1	0	0	1991	3	3	25
0	1	1	0	0	1988	3	11	11
0	0	1	0	1	1988	0	5	6
0	0	0	0	0	1987	1	11	7
0	1	1	0	0	1990	1	11	6
0	1	1	0	0	1986	2	10	5
0	1	1	1	0	1989	0	11	25
1	1	0	0	0	1989	3	11	9
1	1	1	0	0	1987	1	11	8
0	1	1	0	1	1989	6	9	4
1	1	0	0	0	1988	11	11	33
0	0	0	1	0	1987	2	11	6
0	1	1	0	1	1991	0	11	11
1	1	1	0	0	1986	0	11	23
1	1	0	0	0	1988	1	11	17
0	0	1	0	0	1988	0	6	2
0	0	1	0	0	1988	3	5	3
0	0	1	0	0	1989	2	5	3
0	0	1	0	0	1988	1	4	5
0	0	0	0	1	1987	0	5	11
0	1	0	1	0	1989	1	10	21
1	0	0	1	0	1991	1	11	58
0	1	0	1	0	1990	13	11	12
0	1	1	1	0	1988	0	11	9
0	0	1	1	0	1986	5	4	9
0	0	1	0	0	1987	5	3	18
1	1	1	1	0	1989	2	11	21
0	0	1	1	0	1989	0	4	9
1	1	0	0	1	1987	4	11	39
1	0	1	0	0	1988	0	3	10
1	1	0	1	0	1987	10	6	14
1	1	0	1	0	1988	10	11	14
1	1	1	0	0	1989	4	11	29
1	1	1	0	0	1988	9	7	19
1	1	0	1	0	1989	5	7	60
0	0	1	0	0	1988	5	4	6
1	1	0	0	0	1986	1	11	9
0	1	1	1	0	1986	1	11	14
1	1	0	0	1	1988	3	10	8
1	1	1	0	1	1992	5	11	33
0	0	1	0	0	1986	1	3	6
0	0	1	0	0	1990	4	6	19
0	1	1	1	0	1987	0	10	4
1	1	1	1	0	1990	17	11	21
0	1	1	1	0	1986	0	9	10
1	1	0	1	0	1988	6	11	19
1	1	0	1	0	1989	6	11	19
0	0	0	0	0	1986	2	3	8
0	1	0	1	0	1991	1	11	17
1	1	1	0	0	1987	2	6	15
1	1	1	1	0	1987	6	11	11
1	1	0	1	0	1990	0	11	14
0	0	1	1	0	1992	12	3	11
1	0	1	1	0	1989	2	7	9
1	1	0	1	0	1991	14	11	10
1	1	0	1	0	1990	26	11	39
0	0	1	0	1	1990	0	4	14
1	1	1	1	0	1986	1	11	7
1	0	0	0	1	1989	0	3	20
0	1	1	0	0	1988	1	8	11
0	0	1	0	0	1989	0	7	6
0	0	1	0	0	1988	1	5	7
1	0	1	0	0	1986	1	5	5
0	1	0	0	0	1990	2	6	6
1	0	1	0	0	1987	2	7	10
0	1	1	1	0	1988	0	9	9
0	1	0	1	0	1991	0	7	8
1	0	1	0	1	1990	6	3	10
1	1	1	0	0	1995	4	11	15
0	1	1	0	0	1990	1	3	13
0	0	1	0	0	1989	3	3	7
1	1	0	1	0	1987	8	9	4
0	0	1	0	1	1987	0	5	14
0	0	1	1	0	1990	0	4	17
1	1	0	1	0	1991	5	11	5
1	1	0	1	0	1988	1	11	20
1	0	1	0	0	1988	1	3	21
0	1	1	0	1	1989	2	10	11
1	1	1	0	0	1988	3	9	17
0	0	1	0	0	1989	0	5	8
1	1	0	1	0	1991	3	11	47
1	0	1	0	0	1987	0	3	9
1	1	0	1	0	1991	21	11	76
0	1	0	1	0	1989	7	7	12
0	0	1	0	0	1987	2	3	32
0	0	1	0	1	1988	0	4	9
0	1	0	1	0	1991	4	11	25
1	0	0	1	0	1987	3	7	3
0	1	1	0	1	1987	5	11	10
1	0	1	1	0	1988	3	4	19
0	0	1	0	1	1987	0	6	11
0	0	1	0	0	1992	4	3	21
1	1	0	0	0	1988	1	9	10
0	1	1	0	1	1989	1	7	9
1	0	0	0	1	1988	1	10	10
1	1	1	0	1	1987	3	9	12
1	0	1	1	0	1987	2	11	11
0	0	1	1	0	1990	1	10	3
0	0	1	1	0	1990	3	10	3
1	0	0	1	0	1990	1	7	14
1	1	1	0	1	1991	3	7	14
0	0	1	0	0	1989	2	3	6
0	0	1	0	0	1988	2	3	5
0	0	1	0	0	1989	3	4	15
0	1	1	0	1	1988	6	9	6
1	1	0	1	0	1989	10	11	60
1	1	1	1	0	1992	11	11	25
1	0	0	1	0	1988	4	3	14
0	0	0	0	0	1990	1	3	9
1	0	1	1	0	1992	2	2	50
1	1	0	0	0	1990	0	11	17
0	0	1	0	0	1987	2	3	19
0	0	1	1	0	1991	0	11	6
0	1	1	0	0	1985	1	5	6
1	0	0	1	0	1986	4	5	7
0	0	0	0	0	1988	2	5	4
0	0	1	0	0	1986	0	5	3
0	1	1	0	0	1987	7	11	20
0	0	0	0	0	1987	0	4	3
0	0	1	0	0	1986	0	3	10
0	0	0	0	0	1987	1	3	9
0	0	1	1	0	1989	1	11	3
0	1	1	1	0	1989	2	8	26
1	0	1	0	0	1990	0	3	8
0	0	1	0	0	1987	3	5	6
0	0	1	0	0	1987	1	3	13
0	0	1	1	0	1987	3	5	11
0	0	0	1	0	1987	1	5	8
0	1	1	0	0	1986	0	5	18
1	0	1	0	0	1987	1	3	22
0	0	1	1	0	1988	0	5	15
0	0	1	0	0	1990	4	3	6
0	0	1	0	0	1990	2	3	9
1	1	0	0	0	1991	3	11	16
0	0	1	1	0	1990	1	9	11
0	0	1	0	0	1990	5	6	4
0	0	1	1	0	1988	4	3	4
0	0	0	0	0	1986	6	3	6
0	0	1	0	0	1987	0	3	5
0	1	1	0	0	1988	2	11	18
1	0	0	0	0	1987	5	6	10
1	1	0	0	0	1988	6	11	9
1	0	1	0	0	1987	0	3	7
0	0	1	0	0	1987	0	3	4
1	1	0	0	0	1989	4	11	12
0	0	1	0	0	1988	0	3	4
1	1	0	0	0	1990	0	11	10
1	0	1	1	0	1988	2	4	7
1	1	1	0	1	1987	5	11	11
1	1	0	1	0	1988	5	11	8
0	1	1	0	0	1992	0	10	10
1	1	0	0	0	1986	0	11	9
0	1	0	0	0	1989	1	10	1
0	0	1	1	0	1987	0	4	10
0	0	1	1	0	1986	0	6	6
1	1	0	1	0	1992	0	10	51
1	1	0	1	0	1990	0	10	34
1	1	0	1	0	1990	0	10	32
0	0	1	1	0	1987	0	8	6
1	0	0	0	0	1990	0	3	3
0	0	1	0	0	1989	0	3	11
1	1	1	0	0	1989	0	10	13
0	1	0	0	1	1989	0	8	8
0	0	1	1	0	1988	0	5	10
1	1	0	1	0	1990	0	10	39
1	1	1	0	1	1988	0	10	8
1	1	0	1	0	1990	0	10	95
1	1	1	1	0	1990	0	10	11
1	1	1	1	0	1989	0	10	28
0	0	1	1	0	1990	0	9	19
0	0	1	1	0	1987	0	7	19
0	0	1	1	0	1989	0	8	7
1	0	0	0	0	1987	0	8	7
1	0	0	1	0	1989	0	10	4
0	0	0	0	0	1992	0	3	9
1	1	1	0	0	1990	0	10	14
0	0	1	1	0	1991	0	10	19
1	1	0	1	0	1991	0	10	10
1	0	1	0	1	1988	0	4	4
1	0	1	0	1	1987	0	3	5
1	0	1	0	1	1987	0	3	7
0	0	0	0	0	1986	0	3	10
1	0	1	1	0	1990	0	6	47
1	1	0	1	0	1991	11	11	23
0	1	0	1	0	1989	3	10	5
1	1	1	0	1	1988	3	11	8
1	1	0	0	1	1989	2	9	8
0	1	1	0	1	1989	0	11	7
0	0	1	1	0	1989	0	4	5
0	0	1	1	0	1988	1	4	10
0	0	1	1	0	1989	1	3	4
0	1	1	0	0	1989	3	4	17
0	1	1	0	1	1988	3	10	11
0	0	1	1	0	1990	0	3	22
0	0	1	0	0	1990	1	6	4
0	1	1	0	1	1988	3	7	9
1	1	0	1	0	1993	12	11	33
0	0	1	0	0	1990	0	3	7
0	0	1	1	0	1990	1	4	8
0	0	1	0	0	1988	2	3	13
0	1	1	0	0	1990	9	5	20
1	1	1	0	1	1989	6	11	20
1	1	1	0	1	1987	2	5	6
0	0	1	0	0	1988	3	8	3
1	1	0	0	0	1992	7	6	15
0	0	0	1	0	1991	0	3	10
1	1	1	0	1	1990	5	11	21
0	0	1	0	0	1991	2	5	24
1	0	1	0	0	1988	3	4	5
1	0	1	0	1	1991	1	11	8
0	0	1	0	0	1991	0	3	19
1	1	1	1	0	1991	3	10	10
1	0	0	0	1	1988	0	11	14
1	1	1	0	0	1987	1	6	31
1	0	0	0	1	1989	4	7	14
1	0	1	1	0	1988	0	4	11
1	0	1	1	0	1989	6	5	13
0	1	1	0	0	1991	2	3	12
1	1	0	0	1	1989	1	7	3
1	0	1	1	0	1989	1	9	20
0	0	1	1	0	1993	1	11	14
1	0	1	1	0	1989	2	5	11
0	0	0	1	0	1988	0	7	7
0	1	0	0	0	1992	4	11	14
0	0	1	0	0	1988	3	3	8
1	0	0	1	0	1990	2	3	22
1	0	1	1	0	1988	0	6	11
0	0	1	1	0	1990	3	8	7
1	1	0	0	1	1991	7	10	33
1	1	0	0	0	1990	3	11	14
1	1	1	0	1	1990	3	9	10
0	0	1	1	0	1991	3	5	23
0	1	0	0	1	1989	1	11	11
0	0	1	0	1	1987	3	3	2
0	0	1	1	0	1990	8	3	4
0	1	0	0	1	1990	6	11	29
0	1	0	0	0	1990	5	11	31
0	0	0	0	1	1989	1	3	7
1	0	1	0	1	1987	8	4	16
1	0	1	0	0	1990	2	3	6
1	0	1	1	0	1991	1	7	22
0	0	1	1	0	1990	0	4	17
0	0	1	1	0	1988	0	3	10
0	0	1	0	0	1991	2	3	9
1	1	0	0	0	1989	4	9	17
0	1	1	1	0	1989	1	11	12
1	1	1	0	1	1988	3	10	11
1	1	0	1	0	1991	4	11	10
0	0	0	1	0	1990	1	3	10
0	0	1	1	0	1991	5	3	9
0	0	0	1	0	1988	0	3	7
0	1	0	0	0	1991	3	3	10
1	1	0	0	1	1991	4	10	10
0	0	0	0	1	1987	0	3	4
0	0	0	0	1	1987	0	3	5
0	0	0	0	1	1991	1	5	4
1	1	1	0	1	1990	0	11	10
0	1	1	0	0	1990	1	6	1
1	0	1	1	0	1990	1	4	12
0	0	1	0	0	1988	2	7	15
0	0	1	0	0	1989	0	3	22
0	0	0	1	0	1990	1	3	17
1	0	1	0	1	1989	1	8	12
1	0	1	0	1	1990	1	11	5
0	0	1	1	0	1991	2	8	8
0	0	1	1	0	1988	0	8	12
1	1	0	1	0	1990	3	11	25
1	0	1	0	0	1990	3	3	13
1	1	0	0	1	1987	1	11	33
0	0	1	1	0	1989	6	9	10
0	0	0	0	1	1988	1	10	1
1	0	1	0	0	1990	1	11	7
1	0	1	0	0	1990	1	11	7
1	0	1	0	0	1988	7	11	3
1	0	1	0	0	1988	4	3	6
1	1	0	0	1	1989	1	11	10
0	1	0	0	1	1988	1	11	3
0	1	0	0	1	1988	1	11	3
1	1	1	0	1	1989	5	11	7
0	0	1	0	0	1989	2	3	10
1	0	1	0	0	1990	0	3	7
1	1	1	0	0	1989	5	6	10
0	1	1	0	0	1989	1	10	5
0	0	0	0	1	1989	1	10	6
0	0	1	1	0	1991	1	6	9
0	0	1	0	0	1988	10	3	33
1	1	0	0	1	1991	3	11	5
1	0	1	0	0	1990	0	4	7
1	0	0	1	0	1990	8	11	10
1	1	0	0	1	1992	4	11	22
1	1	0	0	1	1991	4	11	9
1	1	1	0	1	1988	4	11	8
1	1	0	0	1	1990	12	11	25
0	1	0	0	0	1988	0	11	14
0	0	1	1	0	1989	1	3	10
1	0	1	0	0	1988	3	3	13
1	1	1	0	1	1989	1	10	5
0	1	1	1	0	1991	4	11	27
0	0	0	0	1	1988	0	10	7
1	1	0	0	1	1989	2	11	17
1	1	1	0	1	1990	3	11	22
1	0	0	0	1	1991	2	11	12
1	0	1	0	0	1988	3	3	11
0	0	1	0	0	1992	1	3	14
1	1	0	1	0	1991	13	11	14
0	1	0	0	0	1991	0	9	2
0	0	1	0	0	1990	0	5	9
0	0	1	0	1	1988	4	8	10
1	0	1	0	1	1988	2	11	19
1	0	0	0	0	1991	2	2	11
0	0	1	1	0	1991	0	3	15
0	0	1	0	1	1989	2	4	5
0	0	1	0	1	1989	0	6	11
0	0	1	1	0	1991	2	4	9
0	0	1	0	0	1994	2	3	15
1	0	0	0	0	1989	3	3	22
1	1	1	0	1	1988	6	10	16
1	1	1	0	0	1988	6	11	10
1	1	1	0	0	1988	4	11	4
1	1	1	1	0	1991	7	11	19
0	0	1	1	0	1990	4	4	10
0	0	1	1	0	1990	2	8	8
1	0	0	0	1	1988	0	7	2
0	1	1	0	1	1990	6	11	13
0	0	0	1	0	1989	0	3	11
0	0	1	0	0	1991	3	2	6
0	0	1	1	0	1992	1	4	14
0	1	1	0	0	1989	0	8	9
0	0	1	0	0	1990	1	3	30
0	1	1	1	0	1991	7	11	10
0	0	1	0	1	1988	0	3	11
1	0	1	1	0	1989	4	4	2
0	1	1	0	1	1990	1	11	22
1	0	1	1	0	1991	5	4	8
0	0	1	0	1	1990	0	3	2
1	1	0	1	0	1995	4	11	12
0	0	1	0	0	1992	1	4	6
0	0	1	0	0	1990	2	4	6
0	0	1	0	1	1990	1	11	13
1	0	1	0	1	1989	1	5	6
0	1	0	0	1	1989	1	8	7
0	0	1	1	0	1993	3	4	9
0	0	1	0	1	1989	0	10	8
1	0	1	1	0	1992	4	4	20
0	0	1	1	0	1988	1	4	10
0	0	1	1	0	1991	1	5	9
0	1	1	0	1	1991	6	11	7
1	1	1	0	1	1989	5	11	12
0	0	1	0	0	1990	0	2	5
1	0	1	0	1	1990	2	5	10
1	1	0	0	1	1989	1	8	6
0	0	1	0	0	1990	0	3	10
0	0	1	0	1	1989	0	4	6
0	0	1	0	0	1988	3	7	10
1	0	1	0	1	1986	1	11	9
0	1	0	0	0	1991	1	10	25
0	0	1	0	0	1988	0	4	14
0	0	1	0	0	1988	3	3	3
0	0	1	0	0	1989	1	4	3
0	1	1	0	0	1989	3	11	4
0	0	1	0	0	1988	0	4	7
0	1	0	0	0	1990	10	10	47
0	0	1	0	0	1988	2	3	9
0	0	1	0	0	1988	1	9	6
0	1	0	0	0	1988	0	11	11
0	0	1	1	0	1992	8	5	10
1	1	0	0	1	1989	1	10	12
1	1	0	0	0	1991	2	11	10
0	0	1	0	0	1988	2	4	10
1	0	0	1	0	1988	0	6	12
0	0	1	0	1	1990	0	6	9
0	1	1	0	1	1990	6	9	8
1	0	1	1	0	1989	4	10	14
1	0	1	0	0	1991	6	3	17
0	0	0	1	0	1990	3	11	9
0	0	1	0	0	1988	0	5	23
1	0	1	0	0	1990	3	3	6
0	0	0	0	1	1987	1	2	10
1	1	1	0	1	1991	7	10	14
1	0	0	0	0	1991	5	4	18
1	0	1	0	1	1989	1	10	25
1	1	1	0	0	1989	4	4	2
0	0	0	0	0	1988	1	3	14
1	1	0	1	0	1990	0	11	9
0	0	0	1	0	1990	1	4	10
0	0	1	1	0	1990	2	11	14
1	1	0	0	0	1990	2	9	12
0	1	1	0	0	1991	2	11	13
0	0	0	1	0	1990	2	3	10
0	0	1	1	0	1991	3	11	19
0	0	1	0	0	1990	0	6	5
1	1	0	0	1	1990	12	11	19
1	0	0	1	0	1988	3	7	23
1	0	1	1	0	1991	1	7	12
0	1	1	1	0	1991	2	6	10
1	1	1	1	0	1990	6	11	12
0	1	1	0	0	1990	1	3	10
0	0	1	0	0	1991	4	5	10
1	1	0	1	0	1991	6	11	17
0	1	0	0	0	1990	2	8	11
0	0	1	1	0	1992	3	6	12
1	1	1	0	0	1990	4	11	22
0	0	1	0	0	1992	1	4	14
0	0	1	0	0	1989	3	3	6
1	0	1	0	0	1990	5	3	9
0	1	0	0	0	1992	7	11	40
1	1	1	0	1	1987	2	5	10
1	1	1	1	0	1991	4	11	18
0	0	1	1	0	1989	0	11	14
1	0	1	0	1	1989	1	10	16
0	0	1	0	0	1989	1	2	6
0	0	1	1	0	1989	0	11	20
1	0	1	1	0	1991	1	11	12
1	0	0	0	1	1990	0	11	6
0	0	1	0	0	1989	3	3	4
0	0	1	0	0	1990	4	4	6
0	1	0	1	0	1988	0	11	10
1	0	1	1	0	1990	3	8	29
0	0	1	0	0	1990	1	5	28
1	0	1	1	0	1991	0	7	15
0	1	1	0	0	1989	1	11	4
1	1	0	0	0	1987	6	4	18
1	0	1	1	0	1989	2	4	14
0	0	1	0	1	1990	1	5	7
1	0	1	0	0	1990	5	3	2
0	0	0	1	0	1990	1	4	4
0	0	1	0	1	1992	1	10	4
0	1	0	1	0	1989	1	9	16
1	1	0	1	0	1991	8	11	13
0	0	1	0	0	1989	1	3	10
1	0	1	0	0	1990	0	3	11
1	1	0	0	1	1991	4	10	34
0	0	1	0	0	1989	3	3	2
1	0	1	1	0	1992	0	4	20
0	1	1	1	0	1990	1	8	3
0	1	1	0	0	1989	8	11	18
1	1	0	1	0	1992	17	11	11
1	1	1	0	0	1988	0	3	16
0	0	1	1	0	1992	1	5	13
0	0	1	1	0	1989	0	5	2
1	1	0	1	0	1991	2	4	15
0	0	1	0	0	1991	0	3	4
0	1	1	0	0	1990	1	9	10
0	1	1	0	0	1990	2	11	10
1	1	1	0	0	1991	3	11	14
0	1	1	0	1	1990	1	11	7
0	0	1	1	0	1990	1	5	10
1	1	1	1	0	1990	17	6	27
1	1	0	0	1	1990	1	11	18
0	1	0	1	0	1990	0	10	13
0	0	1	0	0	1991	4	7	21
1	1	0	0	0	1993	10	9	40
1	1	0	1	0	1994	21	11	66
0	1	1	0	0	1990	0	3	2
1	1	0	1	0	1990	2	7	7
0	0	1	0	0	1990	1	3	10
1	0	1	0	0	1988	0	6	9
0	0	1	0	0	1987	0	4	8
1	1	1	0	0	1988	3	11	16
0	1	1	0	0	1988	1	11	17
1	1	0	0	0	1989	5	11	14
1	1	1	1	0	1989	1	7	8
1	0	1	0	0	1990	2	10	10
0	0	1	0	0	1990	1	10	7
1	1	1	0	0	1988	2	11	9
0	1	0	0	0	1988	5	11	23
1	0	0	0	0	1988	6	3	11
0	1	1	0	0	1989	0	11	10
0	0	1	1	0	1989	3	5	9
1	1	0	0	1	1991	0	11	11
0	1	0	1	0	1991	10	11	43
1	1	0	0	0	1990	5	11	24
0	0	1	0	0	1988	0	3	12
0	0	1	0	0	1989	0	5	19
0	1	0	0	0	1991	1	11	23
0	0	1	1	0	1991	2	5	8
0	0	0	0	0	1988	1	3	10
1	1	1	0	0	1987	2	11	15
0	0	1	0	0	1990	0	4	10
1	1	0	0	1	1989	12	11	47
0	1	1	0	1	1987	0	11	4
1	1	0	1	0	1988	4	11	30
1	1	0	1	0	1990	6	11	41
1	1	0	0	0	1988	0	10	10
1	1	0	1	0	1991	0	10	32
0	1	0	1	0	1989	0	10	12
0	1	0	0	0	1990	0	10	7
0	1	0	0	0	1989	0	9	31
1	1	0	0	1	1990	0	10	32
1	0	1	0	0	1990	1	10	18
1	1	1	1	0	1991	0	10	10
1	0	1	1	0	1989	0	4	10
0	1	1	0	0	1989	0	10	8
0	1	0	0	1	1989	0	11	14
1	1	1	0	0	1989	0	11	15
1	1	1	1	0	1990	0	6	78
0	1	0	1	0	1989	0	3	2
0	0	1	1	0	1988	0	6	13
1	1	0	0	0	1993	0	8	21
0	0	1	1	0	1987	0	4	10
0	1	1	1	0	1990	0	11	10
1	1	1	1	0	1990	0	11	20
0	1	1	0	0	1991	0	11	18
0	1	1	1	0	1989	0	3	33
1	0	1	0	0	1990	2	4	4
1	1	0	1	0	1990	0	9	13
1	1	1	0	0	1988	0	11	8
0	0	0	0	0	1989	0	11	14
0	0	0	1	0	1990	0	6	9
1	1	0	1	0	1990	0	11	18
0	1	1	1	0	1990	0	11	10
1	1	0	1	0	1991	0	11	30
1	1	1	1	0	1991	0	11	9
1	0	1	1	0	1989	0	10	23
0	0	1	1	0	1990	0	7	6
1	1	0	0	0	1990	0	11	14
1	1	0	0	0	1992	0	11	27
1	1	1	1	0	1992	0	11	19
1	0	0	0	1	1989	0	5	9
0	0	0	1	0	1991	0	2	35
0	1	1	1	0	1990	0	11	13
1	1	1	1	0	1992	0	11	18
1	1	0	1	0	1992	0	11	23
0	0	1	1	0	1989	0	5	10
1	1	0	0	0	1989	0	11	18
0	0	1	0	1	1991	0	11	5
1	1	1	1	0	1990	0	11	33
1	0	1	0	1	1989	0	6	8
1	1	0	0	0	1991	0	11	17
0	0	1	0	1	1989	0	3	10
1	0	1	0	1	1989	0	11	17
0	1	1	0	0	1991	0	9	11
1	1	0	1	0	1993	0	11	17
0	1	1	1	0	1989	0	11	9
1	0	1	1	0	1989	0	6	23
0	0	1	1	0	1989	0	9	10
0	1	1	1	0	1990	0	1	17
0	0	1	0	0	1989	0	3	6
1	1	0	1	0	1995	1	11	25
0	1	0	0	0	1991	1	6	5
0	0	0	0	1	1988	0	4	7
0	1	1	0	1	1990	0	8	12
1	1	0	1	0	1991	2	9	14
0	0	1	0	0	1991	3	3	8
0	0	1	0	0	1991	7	4	14
1	0	0	0	1	1990	2	7	12
1	1	1	0	1	1988	0	11	9
0	0	1	0	0	1988	0	9	6
1	1	0	0	1	1990	3	11	5
0	0	1	1	0	1993	1	5	10
0	0	0	1	0	1989	1	3	9
1	0	1	0	0	1992	2	4	13
1	1	1	0	1	1989	1	4	11
0	0	0	0	1	1996	0	4	20
0	0	1	0	1	1990	2	4	7
0	0	1	0	0	1990	3	4	1
1	0	0	0	1	1995	0	6	5
1	0	1	0	1	1991	1	9	5
0	1	0	1	0	1991	1	11	4
0	0	1	0	0	1990	2	4	11
0	0	1	1	0	1991	0	4	6
0	1	1	1	0	1989	1	11	9
0	0	1	0	0	1991	0	3	11
1	0	1	0	1	1989	9	8	34
0	0	1	0	1	1989	0	6	10
1	1	0	1	0	1991	2	11	16
1	1	0	0	1	1990	1	11	4
0	0	0	0	1	1989	0	11	2
0	0	1	1	0	1989	2	3	5
0	0	1	0	1	1990	1	10	8
1	0	1	0	1	1989	0	4	3
1	0	0	0	0	1991	1	11	8
0	0	0	0	0	1990	2	3	11
0	0	1	0	1	1988	1	3	7
1	0	0	1	0	1990	4	6	12
0	0	1	0	0	1991	6	3	23
0	0	1	0	0	1991	1	3	9
1	1	0	1	0	1991	1	5	43
0	0	1	0	1	1989	1	5	4
1	1	0	1	0	1991	2	6	35
0	1	0	1	0	1991	0	10	10
0	1	1	0	0	1990	0	9	10
0	1	1	1	0	1991	3	11	9
0	0	0	0	0	1990	0	4	4
0	0	1	0	1	1990	0	9	5
0	0	0	0	1	1991	2	5	18
0	1	0	1	0	1992	3	10	4
0	0	1	1	0	1990	4	6	21
0	1	0	0	0	1991	3	5	17
0	0	1	1	0	1993	1	3	5
0	0	1	0	1	1988	1	6	20
1	0	1	0	0	1990	9	4	5
0	1	1	1	0	1991	0	7	8
0	0	0	1	0	1990	0	4	6
0	0	1	0	0	1992	0	4	26
0	1	1	0	0	1990	2	5	10
1	0	1	1	0	1991	5	11	14
0	1	1	0	0	1991	0	10	20
0	0	0	0	1	1991	1	4	10
0	1	0	0	0	1991	5	11	21
1	1	1	0	1	1990	5	11	6
1	0	0	0	1	1991	1	5	10
1	0	1	0	0	1990	4	6	8
1	1	1	0	0	1990	1	11	16
1	0	0	1	0	1993	0	4	15
0	0	1	0	1	1991	1	3	13
0	1	0	0	0	1991	3	2	14
0	0	0	1	0	1992	1	4	13
1	1	0	0	0	1989	1	11	4
0	0	0	0	0	1991	4	3	6
1	1	0	0	0	1989	3	11	10
0	0	1	0	0	1991	1	3	4
1	0	1	0	1	1989	4	4	7
0	0	1	0	0	1992	3	3	10
0	0	1	1	0	1993	1	7	29
0	0	1	0	0	1995	1	3	7
1	0	1	0	0	1992	4	3	25
1	1	0	0	1	1991	2	11	10
0	0	1	1	0	1990	11	4	15
1	1	0	1	0	1988	1	11	30
0	0	1	1	0	1991	0	4	9
1	0	1	0	1	1989	2	10	12
0	0	1	1	0	1990	1	8	34
0	0	0	0	1	1989	2	8	4
0	1	0	0	0	1991	6	4	7
0	0	1	0	0	1992	1	3	14
0	0	1	0	1	1989	0	6	7
0	0	1	0	0	1990	0	4	3
1	1	0	1	0	1990	5	10	12
1	1	1	0	1	1991	3	11	13
0	0	1	0	0	1991	0	3	2
0	0	0	0	0	1991	0	3	7
1	1	0	1	0	1991	5	7	12
1	1	0	0	1	1990	3	11	15
0	1	1	0	1	1991	1	11	13
0	0	1	0	1	1990	1	6	10
0	0	1	1	0	1990	1	3	11
1	1	1	0	0	1990	1	7	1
0	0	1	0	1	1989	0	6	5
1	0	1	0	0	1992	1	2	17
1	1	0	0	0	1991	2	10	20
1	0	1	0	0	1991	1	3	6
1	0	1	0	0	1990	3	3	15
1	0	1	0	1	1990	6	5	5
1	0	1	0	1	1990	4	5	17
1	1	1	0	0	1990	5	6	3
0	0	1	0	0	1991	3	3	11
1	1	0	0	0	1990	5	11	10
0	0	1	1	0	1991	0	13	13
1	1	0	0	0	1990	1	11	9
1	1	1	0	1	1990	8	8	37
0	1	0	0	0	1991	2	3	11
1	1	0	0	0	1992	4	11	29
1	0	1	0	1	1989	2	2	20
0	0	1	1	0	1991	0	3	11
0	0	1	1	0	1990	3	7	9
0	1	0	0	0	1990	0	13	11
0	1	1	1	0	1992	2	13	8
1	1	0	0	1	1991	0	9	16
0	0	1	0	0	1994	4	5	11
1	0	1	0	0	1993	1	8	22
1	1	0	1	0	1991	2	11	24
1	0	1	0	1	1989	1	11	19
0	0	1	0	0	1995	1	3	16
0	1	1	0	0	1990	0	13	9
1	1	1	1	0	1991	1	10	10
1	1	0	0	1	1989	5	13	10
0	0	1	0	0	1992	0	3	9
0	1	1	0	0	1989	1	3	1
0	0	0	0	1	1991	5	13	15
0	0	1	0	0	1991	1	4	8
1	1	0	0	1	1991	3	7	10
1	1	0	1	0	1991	9	10	10
0	0	1	0	0	1992	0	3	9
0	0	1	0	0	1991	0	4	5
0	0	0	1	0	1991	4	4	5
0	0	1	0	0	1992	1	3	9
0	0	1	0	0	1994	0	3	7
0	0	1	1	0	1994	5	4	18
1	0	1	1	0	1992	2	7	26
1	0	1	0	1	1989	2	9	13
0	0	0	0	0	1991	5	6	11
1	1	1	1	0	1992	1	13	15
1	0	1	0	0	1991	3	5	20
0	1	1	0	0	1991	0	10	6
0	0	0	1	0	1994	0	3	56
1	1	1	0	1	1989	0	11	8
0	0	0	1	0	1991	6	5	4
1	1	0	0	0	1991	6	11	22
0	1	0	1	0	1990	0	9	26
0	0	1	0	1	1993	5	5	5
1	0	1	0	0	1989	0	6	6
0	0	1	0	0	1989	3	6	5
0	0	1	0	0	1989	2	10	4
1	1	0	0	0	1992	2	11	15
0	0	1	0	0	1991	1	4	9
0	0	1	0	0	1989	8	7	11
1	0	1	1	0	1991	1	7	7
0	0	1	0	0	1992	3	5	10
0	0	1	0	0	1989	2	4	6
0	0	1	0	0	1990	0	10	6
1	0	1	1	0	1992	1	4	13
0	0	1	0	0	1990	1	5	5
0	0	1	0	0	1991	1	13	6
0	0	1	1	0	1989	0	4	11
0	0	1	0	0	1989	1	4	2
0	0	1	0	0	1990	1	5	3
0	0	1	0	0	1989	1	5	4
1	1	0	0	0	1991	22	11	37
0	0	1	0	1	1991	2	5	8
0	1	1	0	0	1991	0	8	4
1	0	1	1	0	1991	0	11	5
1	0	0	0	0	1988	0	4	3
0	0	1	0	0	1990	0	4	3
1	1	1	1	0	1992	9	11	23
0	0	1	1	0	1990	2	4	9
0	0	1	0	0	1991	0	5	7
0	1	1	1	0	1990	3	11	25
0	0	1	0	0	1990	2	4	28
0	1	0	1	0	1993	27	11	31
1	1	0	1	0	1990	3	11	20
0	0	1	1	0	1992	2	7	24
0	0	1	0	0	1990	0	4	7
1	1	1	0	0	1992	7	6	29
1	1	0	1	0	1992	35	11	10
1	1	1	1	0	1992	19	11	10
1	0	1	0	0	1990	2	3	5
0	0	1	0	0	1991	1	8	5
1	1	0	1	0	1991	5	11	18
0	1	0	0	0	1989	2	2	12
0	1	1	1	0	1989	5	11	13
1	1	0	0	1	1990	0	11	10
1	1	1	1	0	1991	3	11	15
1	1	1	1	0	1992	1	11	8
1	0	0	0	1	1988	0	11	7
0	1	0	0	1	1989	5	10	12
0	1	1	1	0	1991	2	7	12
0	0	1	0	0	1991	0	7	13
0	1	1	0	0	1990	6	7	13
0	0	0	1	0	1991	4	5	22
1	1	1	1	0	1988	2	11	11
0	0	0	0	0	1991	3	3	4
0	0	1	1	0	1992	1	5	7
1	1	0	1	0	1989	7	11	22
0	1	0	0	1	1991	1	8	8
0	0	0	0	1	1991	4	11	15
1	1	1	1	0	1994	0	10	9
0	0	1	1	0	1991	1	5	11
1	1	0	1	0	1991	1	11	7
1	1	0	1	0	1991	1	11	7
1	1	1	0	1	1990	2	8	9
0	0	1	0	0	1993	4	8	14
1	1	0	0	0	1991	1	11	19
0	0	1	1	0	1992	2	9	26
0	0	1	0	0	1989	0	4	6
1	1	0	0	0	1990	3	10	14
0	0	1	0	0	1990	6	4	15
1	1	0	1	0	1992	6	11	19
1	1	0	1	0	1992	5	11	19
0	0	1	0	1	1990	2	11	13
1	0	1	0	1	1990	3	6	9
0	1	1	1	0	1992	5	11	18
0	0	1	1	0	1990	1	10	17
0	0	1	1	0	1992	1	11	13
0	1	1	0	0	1990	7	11	10
1	0	1	1	0	1990	1	7	8
0	0	0	1	0	1996	1	3	6
1	1	1	1	0	1991	0	9	13
1	1	0	1	0	1991	10	9	21
1	1	1	1	0	1990	12	9	28
0	0	1	0	0	1991	3	3	7
0	1	1	1	0	1990	1	10	8
1	1	1	1	0	1991	3	11	11
1	1	0	1	0	1994	6	11	25
0	1	1	0	0	1990	2	6	5
1	1	1	1	0	1991	1	11	17
1	0	1	1	0	1989	13	3	9
0	0	1	0	0	1994	3	3	13
0	0	1	1	0	1993	0	6	10
0	1	0	1	0	1991	2	11	14
0	1	0	1	0	1992	0	11	13
0	1	1	1	0	1989	0	13	11
0	0	1	1	0	1991	1	13	20
1	1	0	1	0	1994	5	13	41
1	1	1	0	0	1991	3	12	9
1	1	0	1	0	1993	1	13	11
1	1	0	1	0	1993	7	11	9
1	1	1	1	0	1992	5	13	8
0	1	1	1	0	1990	0	11	4
1	1	0	1	0	1991	4	11	12
0	0	1	1	0	1990	0	8	4
0	1	0	1	0	1991	0	13	14
0	0	1	0	0	1992	0	3	9
0	0	1	1	0	1992	7	4	12
0	0	1	0	1	1992	1	6	47
0	0	1	0	0	1992	4	3	5
0	0	1	0	1	1990	6	4	14
0	0	1	1	0	1992	1	4	24
0	0	1	0	0	1991	4	13	2
0	1	0	1	0	1991	0	13	10
0	1	1	0	1	1991	1	13	10
1	1	1	1	0	1992	1	10	12
0	1	1	1	0	1990	1	13	9
1	0	0	1	0	1991	0	13	37
0	0	1	1	0	1993	7	9	10
0	1	0	0	0	1991	1	5	8
0	1	0	1	0	1991	1	13	14
0	1	0	0	0	1990	2	6	10
1	1	1	1	0	1993	5	12	10
0	0	1	0	0	1994	1	5	21
0	0	1	0	0	1990	2	3	3
1	0	1	0	1	1990	6	3	13
1	1	0	0	1	1990	5	7	12
1	1	1	1	0	1991	2	13	17
1	1	0	0	1	1991	1	13	31
0	1	1	0	1	1992	0	12	17
1	1	0	0	1	1990	6	13	6
0	0	1	0	0	1991	2	5	17
0	0	0	0	0	1991	0	10	10
0	0	1	0	0	1989	0	10	9
1	0	0	1	0	1991	3	5	14
0	1	1	0	0	1988	3	11	4
1	1	0	0	0	1987	0	4	12
1	1	0	0	0	1994	4	11	31
0	0	1	0	0	1992	0	6	2
1	0	1	0	0	1990	7	9	20
0	1	1	1	0	1991	2	7	6
0	0	1	0	0	1990	0	6	4
0	0	1	0	0	1992	1	6	5
0	0	0	1	0	1990	2	5	19
0	1	1	0	0	1988	0	5	13
0	1	0	0	0	1988	0	11	12
1	1	0	1	0	1990	1	7	13
1	0	1	0	0	1990	2	5	23
0	0	0	0	0	1990	1	4	6
1	0	0	1	0	1992	0	11	20
0	0	1	0	0	1989	0	5	7
0	0	1	0	0	1989	0	6	10
0	0	1	0	0	1989	1	7	9
1	0	1	0	0	1989	1	6	7
0	1	1	0	0	1989	0	3	12
0	0	1	0	0	1991	7	3	11
0	1	0	0	0	1990	2	12	5
1	1	1	0	0	1991	7	11	15
1	1	1	0	0	1992	5	13	10
0	0	1	0	0	1991	1	4	7
0	0	0	0	0	1990	1	2	4
1	0	1	0	1	1989	0	7	5
1	1	1	0	1	1990	0	11	6
0	1	0	0	1	1991	3	13	14
0	1	0	0	1	1991	5	13	21
0	0	0	0	1	1989	0	7	6
0	1	0	0	0	1991	0	12	9
0	1	1	1	0	1995	5	11	29
1	1	0	1	0	1991	1	11	55
0	1	1	1	0	1990	0	11	8
0	1	1	0	0	1990	0	3	8
1	0	1	0	0	1989	0	7	19
0	0	1	0	0	1992	1	2	9
0	0	1	0	0	1990	0	9	10
1	0	1	1	0	1989	0	4	18
1	1	0	1	0	1990	0	11	35
0	0	1	1	0	1988	0	3	13
1	0	1	0	0	1989	0	3	8
0	0	1	1	0	1988	0	5	12
0	1	1	1	0	1991	0	11	18
0	0	0	0	1	1989	0	10	9
0	0	0	0	1	1990	0	2	9
0	0	1	0	1	1989	0	11	5
0	0	0	1	0	1989	0	3	6
1	1	0	0	0	1989	0	11	6
1	0	1	0	0	1989	0	3	2
0	0	1	0	0	1992	0	2	2
0	1	0	0	1	1989	0	11	10
1	1	0	1	0	1989	0	10	15
0	1	1	1	0	1991	0	11	10
0	0	1	1	0	1989	0	7	20
0	0	1	0	0	1990	2	3	1
1	1	1	0	0	1989	0	11	9
0	1	0	1	0	1990	0	11	14
0	1	1	1	0	1991	0	11	10
1	1	0	1	0	1993	0	11	21
1	0	0	1	0	1989	0	7	7
0	0	1	0	0	1989	0	5	10
1	1	0	1	0	1991	0	11	10
1	1	0	1	0	1993	0	11	36
0	0	1	1	0	1990	0	6	4
0	1	1	0	0	1991	0	11	13
1	1	0	0	0	1993	0	9	56
0	0	1	0	1	1989	0	5	9
0	1	1	0	0	1991	3	11	3
0	0	1	1	0	1991	0	3	10
0	0	1	1	0	1990	0	3	13
1	1	0	0	0	1993	0	11	17
0	0	0	0	0	1990	0	5	15
1	1	0	0	1	1992	0	11	25
0	0	1	0	1	1992	0	8	19
1	1	0	1	0	1992	0	11	38
0	1	0	1	0	1988	0	11	61
1	1	0	1	0	1990	0	11	21
0	0	1	1	0	1990	0	4	47
0	1	0	1	0	1991	0	4	7
0	1	1	1	0	1991	0	11	12
0	1	1	0	1	1989	0	10	13
0	1	0	0	1	1990	0	6	10
1	1	1	1	0	1992	0	11	13
0	0	0	1	0	1992	0	11	19
0	1	1	0	0	1991	0	11	16
1	0	0	0	1	1989	0	11	11
1	1	1	0	1	1989	0	9	8
0	1	1	0	1	1989	0	3	9
1	1	0	0	1	1991	0	11	10
0	1	0	1	0	1992	0	11	7
1	1	1	1	0	1990	0	11	44
1	1	0	1	0	1992	0	11	17
1	1	0	1	0	1996	0	11	18
1	1	0	1	0	1993	0	11	16
1	1	1	0	0	1991	0	11	4
0	1	1	1	0	1992	0	5	5
0	0	1	0	0	1991	0	7	11
1	1	1	0	0	1989	0	11	8
0	0	1	1	0	1990	0	3	24
1	1	1	1	0	1992	0	7	16
1	0	1	1	0	1991	0	5	13
1	1	0	1	0	1992	0	11	25
1	0	1	1	0	1993	0	6	17
1	1	0	1	0	1992	0	11	130
0	1	1	0	1	1992	1	12	10
0	0	0	0	0	1991	2	3	13
0	0	1	0	1	1991	4	9	7
1	1	0	0	0	1990	1	11	3
0	0	1	0	0	1992	5	3	13
0	1	1	0	0	1991	2	8	10
1	1	0	0	1	1994	2	13	8
0	0	0	1	0	1992	6	4	17
0	0	0	0	1	1991	0	6	9
1	0	1	0	0	1991	5	3	10
0	1	1	0	0	1991	0	13	5
0	0	1	0	0	1991	6	4	19
0	0	1	1	0	1993	0	3	10
0	0	1	1	0	1992	0	4	6
0	0	1	0	0	1992	0	5	22
0	0	1	1	0	1994	0	4	4
0	1	0	1	0	1991	1	11	13
0	0	1	1	0	1993	0	4	8
0	0	1	0	0	1992	5	3	5
1	1	1	0	1	1991	2	13	10
0	0	1	0	0	1992	2	3	8
0	1	1	1	0	1991	0	9	12
1	0	1	0	0	1991	1	13	8
1	1	0	0	0	1993	8	13	21
0	0	1	0	1	1991	1	8	10
0	0	1	0	0	1991	4	3	14
0	0	1	0	0	1991	4	3	10
1	1	1	0	1	1991	2	13	14
1	0	0	0	0	1990	0	4	4
0	0	1	1	0	1991	1	13	13
0	0	1	1	0	1993	13	4	8
0	0	0	1	0	1991	0	5	11
0	0	1	0	1	1990	1	4	10
0	1	0	0	1	1990	0	13	13
0	0	0	1	0	1992	0	4	9
0	0	1	0	0	1993	1	4	7
1	1	0	0	1	1992	3	11	10
1	1	0	1	0	1990	4	9	7
0	0	1	0	0	1992	0	13	5
0	0	1	0	0	1992	2	3	5
0	0	1	1	0	1990	0	3	4
0	1	1	0	0	1993	1	13	10
1	0	0	0	1	1990	1	9	8
0	0	0	0	1	1990	3	5	5
0	0	1	1	0	1991	5	4	13
1	0	1	0	0	1993	1	3	8
0	1	1	0	1	1991	0	13	18
0	0	1	1	0	1994	1	7	10
0	0	1	1	0	1993	1	4	17
1	1	1	0	0	1991	4	12	21
1	0	0	0	1	1990	6	7	18
0	0	1	1	0	1993	1	4	8
0	0	1	0	0	1992	0	4	6
0	0	1	0	0	1992	0	3	5
0	0	1	0	1	1990	1	13	4
0	1	0	0	1	1990	0	13	7
0	0	1	1	0	1991	0	10	3
0	1	0	1	0	1991	0	13	18
0	0	1	1	0	1992	0	3	10
0	0	1	0	0	1994	5	3	21
1	1	0	0	1	1992	0	13	7
0	0	1	1	0	1992	2	4	10
0	0	0	0	1	1991	0	3	6
0	0	1	0	0	1992	2	3	11
0	0	1	0	0	1990	4	5	9
1	1	0	1	0	1990	3	11	9
1	1	1	0	1	1991	3	13	6
0	1	1	0	0	1992	0	13	8
0	0	0	0	1	1990	0	10	10
0	0	1	0	0	1992	1	3	11
0	0	1	1	0	1993	0	4	13
0	0	1	1	0	1990	0	4	13
0	0	1	1	0	1992	2	4	22
1	1	1	0	1	1991	1	13	6
1	1	0	0	1	1993	0	11	3
1	1	1	0	0	1991	3	6	11
0	0	0	1	0	1992	1	4	9
0	1	1	1	0	1991	1	13	10
0	0	1	0	1	1991	1	10	13
0	1	1	0	0	1992	2	13	4
0	0	1	0	0	1993	1	3	5
0	0	0	0	0	1997	6	3	8
0	0	0	1	0	1991	2	6	11
0	0	1	1	0	1992	0	4	14
1	1	1	1	0	1989	5	13	8
0	0	1	0	0	1994	0	11	5
0	1	1	0	0	1991	4	7	20
1	1	1	1	0	1990	4	13	15
0	0	0	0	0	1992	1	13	5
0	1	1	0	0	1992	7	5	15
0	0	1	0	0	1992	2	3	4
0	0	1	0	0	1992	1	3	7
0	1	1	0	1	1992	1	13	10
0	0	1	0	0	1991	6	5	10
1	1	0	0	0	1993	5	9	15
0	1	0	1	0	1993	0	13	10
0	1	1	1	0	1992	0	8	5
0	0	0	0	0	1991	2	3	7
0	0	0	0	1	1991	0	11	4
1	0	1	0	0	1992	0	5	8
1	0	1	0	0	1994	2	3	7
0	0	1	0	0	1991	1	4	7
0	0	1	1	0	1992	2	3	15
0	1	1	0	0	1990	0	13	8
0	0	1	0	0	1992	2	3	10
1	1	1	0	1	1990	0	13	13
0	0	1	0	1	1991	1	6	11
0	0	1	1	0	1994	1	3	20
0	1	0	0	0	1991	0	13	15
1	0	1	0	0	1992	0	5	6
0	0	0	0	0	1994	4	2	43
0	0	1	0	0	1992	1	3	5
0	0	0	0	1	1990	2	5	12
0	0	1	0	1	1992	1	13	10
1	0	1	1	0	1995	2	5	12
1	1	0	0	0	1993	1	7	20
0	0	0	0	1	1991	0	9	4
1	1	1	0	1	1991	3	12	3
0	0	0	0	0	1993	3	3	9
0	0	1	0	0	1992	0	3	2
0	0	1	0	0	1994	5	3	6
1	1	0	1	0	1991	0	13	19
0	1	0	1	0	1991	2	13	8
0	1	0	1	0	1992	0	13	6
1	0	1	0	1	1991	1	11	26
1	1	0	1	0	1994	2	13	55
0	0	1	1	0	1992	1	3	12
1	1	1	0	0	1993	2	6	14
1	1	0	1	0	1994	15	5	36
0	0	1	0	1	1992	1	4	4
0	0	1	0	0	1994	1	6	25
0	0	1	0	0	1991	5	3	1
0	0	0	0	1	1991	1	9	3
0	0	1	0	0	1990	2	3	2
0	0	1	0	0	1992	0	3	7
1	1	1	0	1	1992	2	13	13
0	0	1	0	0	1991	0	3	7
0	0	0	1	0	1993	2	3	11
0	0	1	0	1	1991	0	11	5
0	1	0	0	1	1991	0	9	4
0	0	1	1	0	1992	1	13	11
0	0	1	0	0	1992	1	3	5
0	1	0	0	1	1991	3	5	7
0	1	0	1	0	1993	1	13	16
0	0	1	1	0	1990	0	4	3
0	0	1	0	0	1992	1	4	8
0	0	1	0	0	1991	1	3	4
1	1	1	0	0	1991	2	13	7
1	1	1	0	0	1991	2	10	7
1	1	0	0	0	1992	3	10	29
0	0	1	1	0	1994	4	4	8
1	1	1	1	0	1991	0	13	10
0	0	1	0	0	1990	1	5	11
0	0	1	1	0	1993	1	4	5
0	0	1	0	0	1990	2	7	12
0	0	1	0	0	1990	0	5	5
0	1	0	1	0	1990	3	11	3
1	0	1	0	0	1989	2	8	18
0	0	1	0	1	1991	1	4	8
0	0	1	0	0	1990	2	5	6
1	1	0	0	0	1994	1	12	17
0	1	1	1	0	1990	0	10	14
0	1	0	0	0	1990	3	12	13
1	1	1	0	0	1991	1	13	9
0	1	1	0	0	1991	2	12	19
1	0	0	0	1	1993	5	5	4
0	0	1	0	1	1989	0	10	10
0	0	1	0	0	1990	1	5	8
0	0	1	0	1	1991	2	4	6
1	1	0	0	0	1993	1	13	18
0	0	1	0	0	1993	0	6	9
0	0	1	0	0	1990	1	5	10
0	0	1	0	0	1991	1	7	16
0	1	0	0	1	1991	4	13	16
0	0	1	0	1	1990	1	4	10
0	0	1	0	0	1992	1	3	16
0	1	0	1	0	1992	8	11	25
1	1	0	1	0	1993	17	12	18
0	0	1	0	1	1995	2	9	32
1	1	0	1	0	1993	0	13	10
0	0	0	1	0	1992	0	7	1
0	1	1	0	1	1991	10	13	11
0	0	1	0	0	1991	0	3	10
1	1	0	0	1	1993	7	8	15
0	1	1	0	0	1993	8	10	15
1	1	1	0	0	1991	1	13	10
1	0	1	0	0	1990	2	3	6
1	1	1	0	1	1990	0	13	10
1	0	1	0	1	1990	0	7	9
1	1	1	0	0	1991	8	10	11
0	0	1	0	1	1991	0	3	7
1	1	0	0	1	1992	4	13	13
1	0	1	0	0	1990	1	3	8
0	0	1	1	0	1992	2	5	1
1	1	1	1	0	1993	3	11	15
1	0	1	0	0	1990	2	3	6
1	0	1	1	0	1992	1	13	50
1	1	0	0	1	1990	3	12	11
0	1	0	1	0	1989	1	10	9
1	1	0	0	1	1993	2	13	16
1	1	0	1	0	1991	22	11	10
0	1	1	1	0	1991	4	9	9
1	1	0	1	0	1994	14	13	11
1	1	0	0	0	1991	3	4	3
1	1	0	0	1	1993	4	13	10
0	1	1	0	0	1991	1	13	11
0	0	0	0	0	1996	8	13	30
1	1	0	1	0	1994	3	13	41
0	1	1	0	0	1989	3	13	14
0	0	1	0	0	1992	2	4	19
1	1	1	0	1	1993	4	12	14
0	1	1	0	1	1991	1	12	14
1	1	0	1	0	1994	6	11	15
0	0	0	0	0	1992	1	13	9
1	1	1	1	0	1993	5	10	10
0	1	1	0	0	1992	1	13	24
0	0	1	1	0	1992	1	5	8
0	0	1	1	0	1992	1	13	20
0	1	0	0	0	1992	2	3	19
0	1	0	1	0	1992	1	4	11
1	1	0	1	0	1994	12	13	10
1	1	0	0	1	1992	1	11	27
1	0	1	0	0	1992	0	3	12
0	0	1	1	0	1994	1	4	18
1	1	1	0	0	1990	2	13	17
1	1	0	1	0	1993	1	5	52
0	0	1	1	0	1992	0	4	12
1	0	1	1	0	1991	0	3	9
0	1	0	1	0	1991	4	12	16
1	1	1	0	1	1993	1	13	10
1	0	1	0	0	1991	0	5	2
1	1	1	1	0	1990	1	7	16
1	1	0	0	1	1993	14	13	14
1	1	1	1	0	1992	1	13	15
0	0	1	0	0	1990	4	3	10
0	0	1	1	0	1993	0	4	7
0	0	1	1	0	1991	2	10	28
1	1	0	1	0	1993	2	13	16
0	0	1	0	0	1991	3	3	5
0	0	1	1	0	1993	0	3	6
0	1	0	1	0	1993	3	13	30
0	1	1	0	1	1990	2	13	9
0	0	1	1	0	1992	1	3	11
1	1	0	1	0	1991	4	12	17
0	0	1	1	0	1993	1	5	10
0	1	1	0	0	1992	3	13	11
0	0	1	1	0	1994	0	4	18
1	1	0	1	0	1993	3	13	16
1	1	1	0	1	1991	1	10	15
1	1	1	1	0	1992	12	13	27
1	0	1	0	1	1990	2	2	9
0	1	0	1	0	1994	1	13	25
1	1	0	1	0	1992	0	13	31
0	0	1	1	0	1991	0	13	16
0	1	1	0	0	1991	2	9	12
1	1	0	1	0	1991	3	13	13
1	1	0	1	0	1996	10	13	34
0	0	1	0	1	1991	1	13	11
0	0	0	0	0	1992	3	5	24
1	1	0	1	0	1992	3	6	11
0	0	0	0	0	1992	6	3	29
0	0	0	0	0	1991	2	5	10
0	0	0	1	0	1990	7	10	9
0	0	0	0	1	1993	1	13	9
0	0	0	0	0	1993	0	2	15
1	1	0	0	0	1992	3	13	8
1	1	1	0	0	1992	0	8	5
0	1	1	1	0	1992	1	13	7
0	1	1	1	0	1990	0	13	8
0	1	1	1	0	1990	0	13	10
1	1	0	1	0	1993	3	13	16
1	1	0	1	0	1992	0	13	15
0	1	1	0	1	1991	1	12	14
0	1	0	0	0	1990	2	13	25
1	1	1	0	1	1991	4	11	10
0	0	0	0	0	1995	2	3	23
0	1	0	1	0	1993	0	13	28
1	0	1	1	0	1992	1	4	23
0	0	1	0	0	1992	0	3	15
1	1	0	0	1	1994	0	13	19
1	1	0	0	1	1993	3	13	19
0	1	0	1	0	1991	0	13	10
1	1	1	0	1	1994	9	13	12
0	1	0	1	0	1992	0	10	14
0	0	0	1	0	1993	1	4	58
0	0	0	1	0	1992	1	5	18
1	0	0	1	0	1993	6	6	19
0	0	1	1	0	1993	2	5	12
0	1	1	0	0	1992	0	13	11
1	1	1	0	1	1991	2	13	6
1	1	1	1	0	1992	4	13	20
1	1	0	0	1	1991	1	13	10
1	1	1	1	0	1993	4	10	9
1	1	1	0	1	1992	2	10	9
1	0	1	0	1	1994	6	5	6
1	1	0	0	0	1991	1	5	14
1	1	0	1	0	1992	4	13	30
0	1	1	0	1	1991	5	13	6
0	1	1	0	1	1992	0	12	9
1	1	0	1	0	1991	4	13	17
0	0	1	1	0	1991	0	3	8
1	0	0	0	0	1991	3	13	24
1	1	0	0	0	1990	0	13	6
1	1	0	0	0	1989	2	13	42
1	1	0	0	0	1988	7	13	41
0	0	1	0	0	1992	0	3	3
0	1	1	0	0	1991	3	11	12
1	1	0	0	0	1990	0	7	10
1	0	1	1	0	1993	0	1	32
1	0	1	0	0	1990	0	12	5
0	1	1	0	0	1992	1	4	11
0	0	1	0	0	1990	0	13	11
1	0	1	0	0	1989	2	3	7
0	0	1	0	0	1989	0	6	11
1	0	1	1	0	1990	4	13	8
0	0	1	0	0	1991	1	4	12
0	0	1	0	0	1991	1	4	2
1	1	0	0	0	1992	1	5	8
1	0	1	0	0	1990	1	8	1
0	0	0	1	0	1992	3	13	1
1	1	0	0	0	1990	1	13	9
0	0	0	0	0	1991	2	13	12
0	1	0	0	0	1995	5	13	23
0	1	1	0	0	1992	0	13	9
0	1	1	0	0	1992	1	4	6
1	0	1	0	0	1991	4	10	14
1	0	1	0	0	1990	0	9	24
1	1	1	0	0	1991	4	12	7
0	0	1	1	0	1994	4	13	12
1	0	0	1	0	1991	1	5	22
1	0	1	0	0	1990	3	9	4
0	0	1	0	0	1990	2	5	9
1	0	0	0	0	1992	0	4	22
1	0	1	0	0	1991	3	13	13
1	0	1	0	0	1991	3	10	4
1	1	1	0	0	1989	2	11	6
0	0	1	0	0	1992	0	6	11
0	1	1	0	0	1994	2	13	36
0	0	1	0	0	1991	0	5	9
0	0	1	0	0	1991	12	4	9
0	0	1	1	0	1994	0	4	7
1	0	1	0	0	1992	6	13	11
1	1	1	0	1	1991	1	13	10
0	1	1	1	0	1990	2	12	18
1	1	1	0	1	1990	1	11	9
0	1	1	0	0	1991	1	12	6
1	1	0	0	0	1990	4	13	14
0	1	1	0	0	1992	3	12	10
0	1	1	0	0	1992	0	12	9
0	0	0	0	0	1991	1	12	2
1	0	1	0	0	1993	0	4	9
1	1	1	0	0	1991	2	11	4
1	1	1	0	0	1992	7	13	13
1	1	1	0	0	1992	5	13	12
1	1	1	0	0	1992	0	13	11
1	1	0	0	0	1989	0	13	10
1	1	0	1	0	1992	2	13	40
0	1	1	0	0	1992	0	12	8
0	0	0	1	0	1990	0	5	7
1	1	0	1	0	1991	0	11	13
0	1	1	0	1	1990	0	11	38
1	1	0	1	0	1990	0	11	26
1	1	0	1	0	1992	0	11	16
0	0	1	0	1	1989	0	11	13
1	1	1	1	0	1992	0	11	26
0	1	1	0	0	1991	1	11	27
1	1	1	0	1	1990	0	11	6
0	0	0	0	1	1989	0	11	6
0	1	1	1	0	1993	0	11	42
0	0	0	0	1	1992	0	11	12
0	1	0	1	0	1993	0	11	69
1	0	0	0	0	1990	0	3	6
1	1	0	1	0	1993	0	11	27
0	0	1	1	0	1993	0	11	26
1	1	0	1	0	1990	0	11	45
0	1	0	1	0	1993	0	11	17
0	0	0	1	0	1996	0	5	32
0	1	0	1	0	1991	0	11	9
1	1	0	1	0	1993	0	11	9
1	0	0	1	0	1992	0	10	15
0	0	1	1	0	1993	0	7	9
1	1	0	1	0	1992	0	11	22
0	1	0	0	0	1996	0	11	40
1	1	0	0	1	1993	0	10	11
0	1	0	0	1	1991	0	11	31
1	1	0	0	0	1992	0	11	20
1	1	0	1	0	1990	0	11	31
1	0	0	0	0	1992	0	5	8
1	1	0	0	1	1996	0	11	33
1	1	0	0	1	1990	0	11	12
0	0	1	0	0	1990	0	4	12
0	1	0	0	0	1991	0	11	11
1	1	0	1	0	1994	0	11	24
0	0	0	1	0	1991	0	3	2
0	1	1	1	0	1992	0	11	13
0	1	0	0	0	1992	0	11	15
0	1	0	1	0	1991	0	11	6
0	1	1	1	0	1993	0	10	54
1	0	0	0	1	1994	0	11	15
0	1	0	0	1	1994	0	11	2
1	0	1	0	0	1992	0	4	6
1	1	0	0	1	1992	0	11	18
0	0	1	1	0	1992	0	3	1
0	0	1	1	0	1993	0	11	25
1	0	0	1	0	1993	0	11	13
1	0	1	0	1	1990	0	9	31
0	1	0	1	0	1992	0	11	27
0	0	0	0	0	1992	0	4	25
1	1	0	1	0	1991	0	11	17
1	1	0	1	0	1992	0	8	21
0	0	0	0	0	1992	2	3	2
1	1	1	1	0	1991	0	11	18
1	1	1	0	0	1990	3	11	11
1	1	0	0	1	1992	2	13	10
0	0	1	0	0	1995	1	4	11
0	0	1	1	0	1993	1	4	14
0	0	1	1	0	1993	2	4	8
0	0	1	0	0	1992	2	2	5
1	1	0	0	1	1994	2	13	29
0	0	1	0	1	1990	1	9	3
0	0	0	0	0	1994	1	2	3
0	0	1	1	0	1992	0	3	9
0	0	0	0	1	1995	2	5	5
1	1	0	0	0	1992	2	13	1
0	1	1	0	0	1992	2	9	19
0	0	0	0	1	1992	1	13	5
0	0	1	0	0	1993	1	2	16
0	0	0	0	1	1990	3	10	16
0	0	1	0	0	1995	1	3	23
0	1	1	0	1	1990	1	13	11
0	0	1	0	0	1993	2	3	7
0	0	1	0	0	1993	1	3	14
0	0	1	0	0	1992	1	3	7
0	1	0	0	0	1994	3	13	14
0	1	1	0	0	1991	0	4	1
1	0	0	1	0	1995	2	11	10
0	1	1	0	1	1995	0	13	35
0	1	0	1	0	1992	1	13	21
1	0	1	0	0	1993	5	2	18
0	0	1	1	0	1993	4	3	3
0	1	1	1	0	1993	5	13	6
0	0	1	0	1	1992	0	11	4
1	0	0	0	0	1994	4	13	10
0	0	1	0	1	1992	0	9	8
1	1	1	0	0	1991	2	10	11
0	0	1	0	1	1993	6	3	6
0	0	1	0	0	1992	1	3	4
0	0	1	0	1	1991	0	7	4
0	0	1	1	0	1993	0	12	10
1	0	0	0	0	1991	3	3	10
0	0	1	0	1	1993	0	8	10
0	1	0	0	0	1995	3	13	79
0	0	1	1	0	1991	0	4	4
1	0	1	0	0	1990	2	3	18
1	1	0	1	0	1991	4	13	36
0	0	1	0	1	1991	1	7	23
0	0	1	1	0	1992	1	4	12
1	1	1	0	1	1991	1	13	7
0	0	1	0	0	1992	0	2	13
0	0	1	1	0	1992	2	13	10
0	0	1	0	0	1991	0	5	10
1	1	0	0	1	1994	1	13	10
0	0	1	0	0	1992	0	3	6
1	0	0	0	1	1993	1	8	2
0	1	0	0	0	1992	0	8	7
0	0	0	0	0	1995	3	3	21
0	0	1	0	0	1993	1	3	15
0	1	1	0	1	1990	1	13	7
0	0	1	1	0	1992	6	3	6
0	0	1	1	0	1990	2	6	7
0	1	1	0	0	1991	5	6	9
0	1	0	1	0	1996	1	13	32
0	0	0	0	1	1993	1	9	7
1	1	0	0	1	1991	0	6	12
0	0	1	1	0	1993	0	4	22
0	0	1	0	0	1992	0	3	10
1	0	0	0	0	1994	2	3	15
1	1	1	0	1	1991	1	13	19
0	0	0	0	1	1993	1	4	3
1	0	1	0	0	1993	0	3	33
0	0	1	1	0	1993	1	4	9
1	1	1	1	0	1991	0	2	12
1	1	0	1	0	1990	0	11	10
0	1	1	1	0	1993	3	10	13
0	0	1	0	0	1993	3	3	8
1	0	1	0	0	1993	1	4	11
0	0	1	1	0	1992	0	3	4
0	1	0	0	1	1992	0	8	7
1	0	0	1	0	1993	4	6	60
1	0	1	0	0	1992	4	2	9
0	0	0	0	1	1993	3	11	13
0	1	1	0	0	1992	0	13	7
0	0	1	0	0	1993	0	2	10
0	0	1	0	0	1993	0	5	7
1	0	1	1	0	1993	2	3	10
0	1	0	0	0	1993	1	5	18
0	0	1	1	0	1993	0	4	10
1	1	0	0	1	1993	6	11	20
0	0	1	0	1	1992	0	13	14
1	0	1	0	1	1993	0	6	14
0	0	1	1	0	1992	0	4	5
0	0	1	0	0	1992	5	2	7
0	0	1	1	0	1993	4	4	26
1	0	1	0	1	1992	2	7	6
0	0	0	0	1	1993	0	9	1
0	0	1	0	1	1993	0	4	6
1	0	1	0	1	1991	2	12	4
0	0	0	0	0	1994	2	4	21
0	0	1	0	0	1993	4	8	14
1	0	1	0	0	1993	4	3	18
0	1	1	1	0	1992	0	5	23
0	0	0	0	1	1992	2	6	11
0	1	0	0	1	1993	0	8	7
0	0	1	0	0	1993	5	3	13
0	1	0	0	0	1993	3	3	4
1	0	1	0	0	1994	5	3	9
1	0	1	1	0	1992	0	4	10
0	1	0	0	0	1992	3	13	22
0	0	1	0	1	1990	0	3	7
0	0	1	0	1	1992	2	11	7
0	1	0	1	0	1994	11	13	36
0	1	1	1	0	1991	0	13	20
1	1	0	0	0	1992	3	13	8
0	1	0	0	1	1990	0	13	8
0	0	1	1	0	1995	0	5	10
0	1	1	0	0	1992	2	13	10
0	0	1	0	1	1993	0	4	10
0	0	1	0	0	1990	0	3	2
0	0	1	1	0	1994	0	4	4
0	0	1	1	0	1993	1	3	43
0	0	1	0	0	1993	6	4	6
1	1	1	0	0	1993	11	13	42
0	0	1	0	0	1993	0	3	10
0	1	1	0	1	1992	0	13	14
1	0	1	0	1	1991	3	8	11
0	0	1	0	0	1995	3	3	8
0	0	1	0	0	1992	0	4	2
0	0	0	0	1	1991	1	4	6
0	1	0	0	0	1994	0	13	15
0	0	1	0	0	1994	0	4	8
0	1	0	0	0	1992	3	12	9
0	0	1	0	0	1992	1	3	7
1	0	1	0	1	1993	2	5	32
1	0	1	0	1	1994	2	4	11
0	0	1	0	0	1994	0	4	2
1	0	1	0	0	1993	2	3	2
0	1	0	0	1	1991	1	11	20
0	1	0	1	0	1993	1	12	10
0	0	0	0	1	1994	0	4	2
1	1	0	0	1	1992	7	13	24
1	0	1	0	1	1991	2	11	2
1	1	0	0	1	1991	2	12	10
0	0	1	1	0	1994	3	3	39
0	1	1	0	0	1992	3	13	4
0	1	0	0	0	1993	4	6	5
0	0	1	1	0	1993	0	4	10
0	0	1	0	1	1991	0	7	8
0	0	1	1	0	1993	1	4	9
0	1	1	0	0	1993	0	13	4
1	1	0	0	0	1994	6	12	19
0	0	1	0	0	1993	0	4	4
0	1	1	0	1	1992	0	7	12
1	1	1	0	1	1992	1	13	9
0	0	1	0	0	1992	4	3	9
0	1	0	0	1	1992	3	13	16
0	1	1	1	0	1992	1	10	13
0	0	1	0	1	1993	0	4	13
1	1	0	1	0	1993	2	10	23
1	1	0	0	1	1992	1	13	5
0	0	1	0	0	1992	0	5	8
0	0	1	0	1	1992	1	10	3
1	1	0	1	0	1992	1	10	10
1	0	1	0	0	1992	3	7	5
1	0	1	0	0	1992	1	7	11
1	1	0	1	0	1993	0	2	5
1	1	1	0	1	1993	0	13	14
1	1	1	1	0	1991	3	13	15
0	1	1	0	0	1993	2	13	4
0	0	1	0	0	1994	2	4	15
0	1	0	0	0	1992	0	6	22
0	0	1	0	0	1992	1	5	1
0	0	1	0	0	1992	2	3	4
0	0	1	0	0	1993	1	3	6
0	0	0	0	1	1991	1	9	4
0	0	0	0	0	1993	0	3	3
0	0	1	0	1	1991	0	6	8
1	1	0	0	1	1991	4	13	9
0	0	1	1	0	1994	0	3	15
0	0	1	0	0	1996	1	3	24
0	0	1	0	0	1992	0	4	11
0	0	0	0	1	1992	0	7	11
0	0	1	0	0	1993	1	5	11
0	0	1	0	1	1992	0	10	13
1	1	0	1	0	1993	4	13	18
0	1	1	0	0	1991	0	13	4
1	1	0	0	1	1991	0	13	17
0	0	1	1	0	1991	2	2	7
0	0	1	0	0	1993	0	3	5
0	0	1	0	0	1992	3	3	5
1	1	1	0	1	1993	14	8	7
0	0	0	0	1	1994	1	5	4
1	1	0	0	1	1993	1	13	6
0	1	1	0	0	1994	1	13	39
0	0	0	0	0	1993	1	3	6
0	0	1	0	0	1993	6	3	20
0	0	1	0	0	1993	3	3	8
1	1	1	0	0	1993	3	13	16
1	1	0	0	0	1992	3	13	31
1	1	0	1	0	1993	1	11	21
1	1	0	1	0	1991	6	11	23
0	0	1	0	0	1991	2	4	23
0	0	0	1	0	1993	1	9	21
0	0	1	0	0	1991	3	5	8
0	0	0	1	0	1992	1	6	4
0	0	1	0	0	1991	0	8	7
0	0	1	0	0	1991	1	5	6
0	0	1	0	0	1993	1	5	7
1	1	0	0	0	1995	4	13	41
1	0	1	0	0	1991	1	5	3
0	0	0	0	1	1991	0	6	4
0	0	0	0	0	1994	3	6	26
1	1	0	0	1	1991	0	13	9
0	1	1	0	1	1992	1	12	12
0	1	1	1	0	1992	4	13	5
0	0	1	0	0	1992	0	4	3
0	1	0	0	0	1993	2	3	19
0	1	0	1	0	1991	2	10	34
0	0	1	0	0	1995	0	4	17
1	0	1	1	0	1993	1	13	9
0	0	1	0	1	1993	3	3	8
0	0	1	0	0	1994	1	2	9
0	0	1	1	0	1993	0	4	3
1	1	0	1	0	1991	1	13	12
0	0	1	1	0	1991	0	5	12
1	1	1	0	0	1991	4	13	10
0	1	1	0	0	1990	6	11	14
1	0	0	1	0	1993	1	7	8
0	0	1	0	0	1994	3	5	13
1	1	1	1	0	1991	4	12	7
1	0	1	1	0	1993	5	13	34
1	1	0	1	0	1996	3	13	27
1	0	1	1	0	1993	4	5	12
0	1	0	0	0	1992	3	9	12
0	1	1	1	0	1991	0	13	8
1	0	1	1	0	1992	0	4	2
0	1	0	1	0	1996	4	13	52
1	1	1	0	0	1992	0	7	11
1	1	0	0	1	1992	2	7	21
0	0	1	0	0	1992	0	3	12
1	0	1	1	0	1994	4	5	14
1	0	0	0	0	1996	12	3	102
0	1	1	1	0	1992	0	13	15
1	0	1	0	0	1993	1	3	5
0	0	1	0	0	1993	1	3	19
1	0	1	1	0	1992	8	11	15
0	0	1	0	1	1992	2	6	5
0	1	1	0	1	1993	0	6	2
1	0	1	1	0	1996	2	2	26
0	0	0	0	0	1994	0	5	9
1	1	1	1	0	1993	1	13	14
0	0	1	0	0	1992	5	6	2
1	1	1	1	0	1993	4	13	18
0	0	1	0	0	1993	1	13	31
0	0	1	1	0	1993	0	4	19
1	0	1	0	0	1992	2	3	20
0	1	0	0	0	1993	2	8	10
0	0	0	0	0	1994	0	2	5
0	1	0	1	0	1992	0	11	10
0	1	1	0	1	1990	3	13	9
0	1	1	0	0	1992	1	13	28
0	1	0	0	1	1991	0	4	11
1	0	0	0	0	1994	0	3	17
1	1	1	0	0	1992	1	13	24
0	1	0	0	0	1993	0	4	8
0	0	0	1	0	1992	3	13	14
0	0	0	0	0	1993	4	4	12
0	0	1	0	1	1992	0	11	10
0	0	1	1	0	1995	3	3	14
0	0	1	1	0	1993	3	3	7
0	0	1	1	0	1995	4	12	11
0	1	1	0	0	1991	1	13	21
0	0	0	0	0	1993	0	1	11
0	1	1	0	0	1992	0	12	6
0	1	0	0	0	1992	1	6	5
1	1	0	0	1	1991	1	13	11
1	1	1	0	0	1992	1	12	6
0	1	1	0	0	1992	0	13	12
1	0	0	1	0	1994	9	13	18
0	0	0	1	0	1993	1	8	23
0	0	1	1	0	1995	3	12	14
0	0	0	0	0	1994	1	6	24
0	0	1	1	0	1993	2	4	20
1	1	1	1	0	1993	6	13	28
0	1	1	1	0	1992	1	10	8
0	1	0	1	0	1993	1	8	32
1	1	0	1	0	1995	6	13	15
1	1	1	1	0	1993	1	8	10
0	0	1	1	0	1991	1	5	6
0	0	1	0	0	1993	0	6	21
0	0	0	1	0	1992	1	6	4
0	1	1	1	0	1991	0	13	9
0	1	0	0	0	1992	0	6	8
0	0	1	0	0	1995	2	13	8
1	1	0	1	0	1994	2	13	34
1	1	0	0	0	1992	1	7	6
0	1	0	0	1	1996	3	13	28
0	0	1	0	0	1994	0	2	18
0	1	1	0	0	1993	0	13	1
0	0	1	0	0	1994	0	8	8
0	0	1	0	0	1993	0	4	15
1	1	0	0	0	1992	1	13	15
0	1	0	1	0	1993	2	13	19
0	0	1	0	0	1994	0	3	6
1	0	0	0	0	1992	1	4	9
0	0	1	1	0	1993	3	4	24
0	1	0	1	0	1995	1	13	13
0	0	1	0	0	1994	2	3	16
0	0	1	0	1	1991	1	2	6
0	1	1	0	0	1991	7	12	15
1	0	1	1	0	1993	0	11	45
0	1	1	0	0	1992	1	13	10
1	1	0	0	0	1993	1	13	17
1	1	0	1	0	1993	40	12	40
1	1	1	0	0	1995	6	13	18
0	0	0	1	0	1993	6	6	14
0	1	0	1	0	1993	1	12	13
0	0	1	0	0	1993	2	4	22
1	1	0	0	0	1994	9	13	24
0	1	1	1	0	1993	0	13	13
0	1	1	1	0	1993	0	13	13
0	0	1	0	0	1994	0	7	18
1	1	1	1	0	1993	2	9	10
1	1	1	1	0	1992	1	13	14
1	1	0	1	0	1994	5	13	38
1	0	1	1	0	1993	2	4	6
0	1	1	0	0	1992	0	13	10
1	1	1	0	1	1992	2	13	11
0	0	1	0	0	1994	3	5	24
1	0	0	0	0	1991	9	13	15
1	1	0	0	0	1991	0	13	8
0	0	1	0	0	1993	0	3	13
1	0	0	0	0	1993	14	3	26
1	1	0	1	0	1994	2	13	29
1	1	0	0	0	1995	3	13	52
1	0	0	0	0	1992	1	3	6
1	0	0	1	0	1991	0	13	4
0	0	1	0	0	1992	4	13	8
1	0	0	0	0	1993	0	3	11
0	0	1	0	0	1993	0	3	11
1	1	0	0	0	1994	0	13	31
0	0	0	0	0	1993	0	10	29
1	0	1	0	0	1991	2	10	15
0	0	1	0	0	1991	0	5	5
0	0	1	0	0	1995	7	4	50
1	1	1	0	0	1990	0	11	10
1	1	0	0	0	1990	0	11	17
0	1	0	0	0	1992	6	13	29
0	0	1	0	0	1992	2	4	11
1	1	1	0	0	1992	1	13	11
0	0	1	0	0	1991	1	3	8
0	0	1	0	0	1995	5	13	18
0	0	1	0	0	1993	1	4	12
0	0	1	0	0	1993	0	4	19
0	0	1	0	0	1991	0	4	10
0	0	0	0	0	1990	1	6	10
0	0	1	0	0	1992	0	6	14
0	0	1	0	0	1991	2	3	12
0	0	1	0	0	1992	2	3	9
1	0	1	0	0	1993	1	6	6
1	0	0	0	0	1993	1	4	22
1	0	1	0	0	1991	3	11	6
0	0	1	0	0	1991	2	4	11
1	1	0	0	0	1993	1	13	6
1	1	0	0	0	1993	2	13	10
1	1	1	0	0	1991	0	13	16
0	0	0	0	0	1992	2	11	10
0	0	1	1	0	1996	1	4	5
0	0	0	0	1	1990	2	5	7
0	0	0	0	1	1993	0	8	2
0	1	1	0	1	1991	9	13	7
0	1	0	0	0	1991	0	12	7
0	0	0	0	0	1992	4	4	7
1	1	0	0	0	1994	15	13	29
0	1	0	1	0	1994	1	13	11
1	1	1	0	0	1992	5	13	11
0	1	1	0	0	1990	0	9	4
0	1	0	1	0	1993	1	13	30
1	1	1	1	0	1995	4	13	9
0	1	0	0	0	1993	0	5	6
0	1	0	0	0	1991	0	11	5
0	0	1	0	0	1993	1	13	31
0	0	0	0	0	1991	0	9	9
0	0	1	1	0	1991	0	5	22
0	1	1	1	0	1992	0	11	14
0	1	0	1	0	1992	0	11	6
0	1	0	0	0	1993	0	11	12
0	0	1	1	0	1994	0	4	40
1	1	0	1	0	1992	0	11	50
1	1	1	0	1	1991	0	11	10
1	0	1	1	0	1991	0	7	11
1	1	1	0	0	1992	1	8	10
0	0	0	1	0	1992	0	3	1
1	1	0	0	1	1991	0	11	10
0	0	1	0	1	1990	0	6	4
0	1	1	0	0	1991	0	8	13
1	0	1	0	1	1990	0	11	14
0	0	1	0	1	1992	0	4	8
0	0	1	1	0	1996	0	11	62
1	1	0	1	0	1993	0	11	10
1	1	1	1	0	1991	0	11	14
1	1	1	1	0	1992	0	11	20
0	0	1	1	0	1993	0	4	10
1	1	0	1	0	1994	0	11	12
1	1	1	1	0	1992	0	11	21
1	1	0	1	0	1994	0	11	17
1	1	0	0	0	1995	0	11	17
1	1	0	0	0	1993	0	11	23
0	0	1	0	0	1996	3	4	11
1	1	1	1	0	1994	0	11	26
1	1	0	1	0	1994	0	11	22
1	1	0	1	0	1992	0	8	20
0	0	1	0	0	1993	0	3	9
1	1	1	1	0	1993	0	10	35
1	1	1	0	1	1992	0	11	12
0	1	0	0	0	1991	0	11	10
1	1	0	1	0	1994	0	11	10
1	1	1	1	0	1991	0	11	18
0	1	1	1	0	1993	0	11	9
1	1	1	1	0	1991	0	11	20
0	1	0	1	0	1992	0	11	7
0	1	0	0	1	1991	0	11	7
0	1	0	0	0	1993	0	10	24
1	1	0	1	0	1994	0	11	10
0	0	0	1	0	1991	0	11	43
1	1	0	1	0	1993	0	11	17
1	0	1	1	0	1992	0	4	4
0	0	1	1	0	1992	0	3	15
1	1	1	1	0	1994	0	11	10
1	1	0	1	0	1994	0	11	14
1	1	0	1	0	1993	0	11	36
0	1	0	1	0	1995	0	11	22
1	1	1	1	0	1993	0	11	11
1	1	0	1	0	1993	0	11	51
0	0	1	1	0	1993	0	3	65
0	0	1	1	0	1992	0	5	18
0	1	0	1	0	1992	0	11	16
0	0	0	1	0	1996	0	11	41
1	1	0	1	0	1993	0	11	37
1	1	0	0	1	1994	0	11	12
0	1	0	0	1	1992	0	6	10
0	0	0	0	1	1993	0	9	16
1	1	0	1	0	1993	0	11	18
1	0	1	0	1	1994	0	5	3
0	0	0	0	1	1992	0	3	2
0	1	1	0	1	1992	0	11	10
1	1	0	0	0	1992	3	8	12
0	1	0	1	0	1993	0	11	10
1	1	0	0	0	1992	0	11	15
0	0	0	1	0	1997	0	5	46
1	1	0	1	0	1993	0	11	16
1	0	1	1	0	1995	0	11	31
1	1	1	0	1	1993	0	11	13
0	0	1	0	0	1993	0	11	3
0	1	0	1	0	1991	0	11	8
0	0	1	1	0	1990	0	6	11
1	1	0	1	0	1992	0	11	21
0	1	0	1	0	1996	0	11	28
0	0	1	1	0	1993	0	3	10
1	0	1	0	1	1993	0	6	15
1	1	1	1	0	1995	0	3	21
1	1	1	1	0	1992	0	11	12
0	1	0	1	0	1993	0	11	17
0	1	0	1	0	1993	0	11	19
1	1	1	1	0	1994	0	11	24
1	0	1	1	0	1995	0	6	34
1	1	0	1	0	1996	0	11	29
0	1	1	1	0	1992	0	11	15
1	0	1	1	0	1993	0	7	11
1	0	1	1	0	1993	0	7	14
0	0	0	0	1	1994	0	11	8
0	0	0	0	0	1995	1	3	7
1	1	1	0	0	1991	4	13	3
1	1	0	0	1	1992	1	11	12
0	1	1	0	0	1991	3	13	16
1	1	1	0	0	1993	6	3	5
0	0	1	0	1	1995	0	12	7
0	0	1	0	0	1996	3	2	15
0	0	0	0	0	1994	1	10	7
0	0	1	0	0	1994	3	3	2
1	0	1	1	0	1995	7	13	34
0	0	0	0	1	1996	1	6	6
1	0	0	0	0	1994	0	3	10
0	1	1	0	1	1992	0	10	10
0	0	1	0	0	1996	1	3	5
0	1	0	0	1	1991	0	13	5
0	1	0	0	0	1992	0	11	13
0	0	1	0	0	1994	0	2	2
1	1	1	0	0	1992	9	7	9
0	0	1	0	0	1993	2	3	17
0	1	0	1	0	1994	0	13	19
1	1	1	1	0	1996	1	8	11
0	0	1	0	1	1993	0	11	8
1	1	1	0	1	1992	0	13	8
0	0	1	0	0	1993	1	3	5
1	1	1	0	1	1990	0	13	6
0	0	1	0	0	1991	0	3	7
0	0	1	0	0	1995	0	7	1
1	0	0	0	1	1992	0	9	7
0	1	1	0	0	1993	1	10	5
0	0	1	1	0	1995	3	3	14
1	1	0	0	0	1991	0	13	5
1	0	0	0	1	1994	0	5	34
0	1	0	0	1	1993	0	13	20
0	1	0	0	1	1995	0	13	15
0	0	1	1	0	1993	1	5	10
0	0	0	0	0	1995	0	1	19
0	0	1	0	1	1993	0	5	9
0	0	1	0	0	1994	3	3	10
0	0	1	0	0	1994	2	4	10
1	0	1	1	0	1993	3	5	14
1	0	1	0	0	1992	5	4	18
1	0	1	0	1	1992	1	5	6
0	0	1	0	0	1994	0	3	1
0	0	0	0	0	1993	0	2	8
0	0	1	1	0	1996	0	4	10
0	1	0	0	0	1992	0	12	10
0	1	1	0	1	1991	0	13	2
1	1	1	0	0	1992	3	13	11
0	1	0	0	1	1995	0	13	33
0	0	1	0	0	1993	2	3	9
0	1	1	0	0	1993	2	13	6
0	0	1	0	0	1995	1	4	18
0	1	0	0	1	1991	3	11	9
0	1	0	1	0	1995	2	13	21
1	0	1	0	0	1993	10	5	26
0	0	0	0	0	1993	2	4	8
0	1	1	0	0	1990	2	13	2
1	0	1	0	0	1994	0	3	2
0	0	0	0	1	1993	0	4	4
0	0	1	1	0	1994	1	3	13
1	1	0	0	1	1991	1	6	5
0	0	1	0	0	1992	3	3	3
1	1	1	0	0	1994	1	13	5
0	0	1	0	0	1994	4	4	13
1	1	0	0	1	1992	2	13	10
1	0	0	0	0	1995	4	13	17
1	1	1	0	1	1991	0	9	5
0	0	1	0	0	1994	0	6	13
1	1	1	0	1	1993	0	13	22
1	0	1	0	0	1994	2	3	14
1	1	1	0	0	1992	0	10	10
0	0	1	0	0	1992	0	3	1
0	1	0	0	0	1994	2	13	20
0	0	0	0	0	1993	1	3	6
0	1	1	0	0	1993	1	13	17
1	0	1	0	0	1994	1	4	3
1	0	0	0	0	1993	0	8	12
0	0	0	0	0	1995	3	3	3
0	1	1	0	1	1991	0	10	1
1	1	1	0	0	1991	2	2	5
0	0	1	0	1	1991	0	13	4
0	0	0	0	0	1995	4	3	1
0	0	0	0	0	1994	3	3	11
0	0	1	0	0	1993	0	3	21
0	0	1	1	0	1994	0	4	10
0	0	1	1	0	1995	0	4	10
0	1	1	0	0	1994	3	13	5
0	1	1	0	1	1994	3	13	13
0	0	1	0	0	1994	2	3	13
0	0	1	0	0	1994	1	3	15
0	0	1	0	0	1994	10	4	10
0	0	1	0	0	1993	0	3	12
0	1	0	0	0	1991	0	13	20
1	1	0	0	0	1992	2	13	10
1	1	1	0	1	1992	0	11	1
0	0	0	0	1	1992	0	12	7
0	1	1	0	0	1993	1	11	7
1	0	1	0	0	1994	0	6	8
0	1	1	0	0	1992	0	3	6
1	0	0	0	0	1994	5	8	39
0	0	1	0	0	1993	0	3	7
0	1	0	0	0	1993	6	13	17
0	0	1	1	0	1994	1	3	11
0	1	0	0	1	1992	0	9	14
0	0	1	0	0	1992	1	13	3
0	0	0	0	1	1995	1	13	1
0	1	1	1	0	1994	1	7	18
1	0	1	0	0	1992	0	3	4
0	0	1	1	0	1993	0	4	10
0	0	1	0	0	1994	2	6	14
0	0	1	1	0	1994	3	5	12
0	0	1	0	1	1994	0	11	3
1	1	0	1	0	1995	5	13	43
0	0	0	0	0	1994	3	6	15
1	0	0	0	1	1995	6	4	6
1	1	0	0	1	1991	0	13	8
0	0	1	0	0	1994	1	3	5
0	1	1	0	0	1994	0	10	5
0	1	0	0	1	1992	1	13	7
0	0	1	0	0	1994	1	6	4
1	1	0	0	1	1991	2	13	10
0	0	1	1	0	1995	0	11	7
0	1	0	0	1	1993	2	5	21
0	1	1	0	1	1992	2	7	19
0	1	1	0	0	1993	0	3	8
0	0	1	0	0	1995	2	3	12
0	0	0	0	1	1993	0	11	19
0	0	1	0	0	1994	1	3	13
0	1	0	0	1	1992	0	13	7
0	0	0	0	1	1994	1	4	13
0	1	1	1	0	1992	0	11	6
1	0	0	0	0	1994	0	3	17
1	0	0	1	0	1994	1	4	47
1	1	0	0	1	1991	1	10	13
0	0	0	1	0	1994	2	6	12
0	0	1	0	0	1995	2	3	5
0	0	0	0	0	1994	0	4	18
0	0	1	0	0	1994	1	3	7
0	0	0	0	0	1995	0	10	9
1	0	0	1	0	1991	3	4	1
0	0	1	0	0	1993	0	13	10
0	0	1	0	1	1994	0	9	9
0	0	1	0	1	1994	0	3	8
1	1	1	1	0	1993	1	13	26
0	1	1	0	0	1993	2	1	5
0	1	0	0	0	1993	0	13	13
0	0	0	0	1	1994	4	3	7
1	0	1	0	0	1993	1	3	8
0	0	1	0	0	1994	1	7	4
0	0	1	0	0	1993	1	5	10
1	1	1	0	0	1993	6	13	35
0	0	1	0	0	1993	0	4	2
0	0	0	1	0	1992	1	4	3
0	1	0	0	0	1991	0	13	14
1	1	0	0	0	1996	3	13	25
0	0	1	0	0	1995	0	3	1
0	1	1	0	1	1995	0	13	7
0	0	1	0	0	1993	1	5	5
1	1	1	1	0	1993	0	10	6
0	0	1	0	0	1996	1	13	14
0	0	1	0	0	1992	1	6	2
1	0	1	0	0	1992	1	7	9
1	1	1	0	0	1993	1	13	2
0	1	1	1	0	1993	6	7	10
0	0	0	0	0	1993	0	5	5
0	0	1	0	0	1993	0	7	10
1	1	1	0	0	1993	0	11	10
0	0	1	0	1	1993	3	5	11
0	1	1	0	1	1993	1	12	10
1	1	1	1	0	1993	1	10	18
1	1	0	0	0	1995	2	13	14
0	0	1	0	0	1992	4	5	15
1	1	1	0	0	1993	2	13	9
0	0	1	0	0	1992	0	5	3
0	0	0	0	0	1993	0	6	4
0	0	1	0	1	1993	2	4	12
0	0	0	0	0	1993	0	13	7
0	0	1	0	0	1993	4	4	9
1	1	1	0	1	1992	0	11	12
0	0	1	0	1	1994	2	5	16
0	0	1	0	0	1994	1	4	11
0	0	1	0	0	1993	0	1	9
1	0	1	1	0	1994	3	13	13
0	0	1	0	0	1993	1	3	7
0	1	0	1	0	1992	1	11	29
1	0	0	0	0	1994	0	5	8
0	1	0	0	0	1992	2	13	9
0	0	0	1	0	1992	6	3	10
0	0	1	1	0	1993	0	3	10
0	0	1	1	0	1996	3	4	20
1	1	0	1	0	1992	0	13	10
0	1	0	0	0	1993	0	13	10
1	1	0	1	0	1995	0	9	10
1	0	1	1	0	1992	1	12	7
1	0	0	0	0	1993	0	3	7
0	0	1	0	1	1992	0	2	4
1	0	1	1	0	1993	1	10	11
0	0	1	1	0	1995	2	13	18
0	1	1	0	0	1996	6	3	11
1	1	0	0	0	1993	1	10	8
0	1	0	1	0	1992	1	13	14
0	0	1	0	1	1994	1	4	10
0	0	1	0	0	1994	0	9	20
1	1	1	0	1	1992	3	13	6
1	1	0	0	1	1991	7	13	15
0	0	0	0	0	1995	1	1	12
0	0	1	0	0	1994	1	3	17
1	0	1	0	1	1995	1	13	10
0	0	1	1	0	1993	2	4	18
0	0	0	0	0	1994	3	3	8
1	0	1	1	0	1994	1	7	11
0	0	0	1	0	1994	0	5	6
1	1	0	1	0	1992	4	13	33
1	1	0	1	0	1995	3	13	53
1	1	1	0	0	1992	1	12	11
0	1	0	1	0	1993	5	12	14
1	0	1	0	0	1992	1	3	9
0	1	0	1	0	1994	0	13	12
0	0	1	1	0	1993	1	4	12
1	1	0	1	0	1993	5	4	29
0	0	1	0	0	1993	2	5	10
0	1	1	1	0	1990	0	13	10
0	1	0	1	0	1995	1	8	22
1	1	0	0	0	1993	1	13	10
1	1	0	0	1	1994	0	13	9
0	0	1	0	0	1995	2	3	4
1	1	1	1	0	1994	1	13	30
0	1	0	1	0	1992	1	13	11
0	0	0	1	0	1995	5	3	10
0	0	1	1	0	1994	1	3	9
1	0	1	1	0	1994	0	13	11
0	0	0	0	0	1993	1	3	7
0	0	0	1	0	1995	2	3	9
0	0	0	0	0	1994	0	3	4
0	0	1	1	0	1993	1	12	11
1	1	1	1	0	1994	1	13	10
0	0	1	0	0	1993	0	3	5
0	0	1	0	0	1993	2	4	5
0	1	1	1	0	1993	0	3	14
0	0	0	0	0	1994	1	3	21
1	1	0	0	1	1995	0	13	18
0	0	1	0	1	1992	0	12	7
1	0	1	0	0	1994	3	4	51
0	1	0	1	0	1991	1	13	9
0	0	1	1	0	1996	3	3	21
1	1	0	0	0	1991	0	13	14
0	0	1	0	1	1993	1	2	9
0	1	1	0	0	1993	2	13	10
0	0	1	1	0	1994	2	5	10
0	0	1	0	0	1997	2	3	6
1	0	0	0	1	1992	1	13	10
0	0	1	1	0	1995	0	13	13
0	1	0	1	0	1992	5	2	6
0	0	1	1	0	1992	0	7	23
0	0	1	1	0	1995	0	4	13
0	0	1	0	0	1995	0	11	19
0	0	0	0	1	1993	4	3	6
0	1	1	0	0	1994	0	3	7
0	1	1	1	0	1992	0	13	14
0	0	0	0	0	1993	0	2	4
0	0	1	1	0	1994	0	3	7
0	0	1	0	0	1993	0	3	7
0	1	1	1	0	1993	3	5	10
0	0	1	0	0	1994	1	3	10
0	0	1	0	0	1993	0	4	10
0	0	0	0	0	1993	2	3	8
0	0	0	0	0	1996	1	3	14
0	0	1	0	0	1995	1	3	11
0	0	1	0	1	1993	1	3	8
0	1	1	1	0	1992	0	13	10
1	0	1	1	0	1992	0	4	14
0	0	1	1	0	1994	0	3	9
1	1	0	0	1	1992	0	9	14
1	1	1	0	1	1994	0	9	14
1	1	0	1	0	1995	1	13	15
0	0	1	0	0	1993	0	4	4
1	1	1	1	0	1992	5	13	25
0	0	1	1	0	1994	0	7	12
0	0	0	0	0	1995	0	3	18
0	0	1	1	0	1994	2	13	7
0	0	0	0	0	1995	2	3	40
0	0	1	1	0	1994	0	13	9
0	0	1	0	0	1995	0	4	2
0	1	0	0	0	1993	4	13	14
0	1	0	1	0	1995	4	4	22
0	0	0	0	0	1994	0	5	8
1	0	1	1	0	1994	8	11	13
0	1	1	0	0	1993	0	8	8
0	1	0	0	0	1994	1	13	10
0	0	1	1	0	1995	0	13	24
0	0	1	1	0	1995	0	5	14
0	0	1	0	1	1993	1	11	9
1	0	0	1	0	1994	3	5	26
0	0	1	1	0	1995	0	9	13
1	1	1	1	0	1993	0	13	23
0	0	0	1	0	1996	0	3	4
0	1	0	0	0	1993	0	13	25
0	0	0	1	0	1995	1	5	13
0	0	0	0	1	1994	0	4	14
0	0	1	0	0	1996	0	2	14
1	1	0	1	0	1993	0	13	6
0	0	1	0	0	1996	2	4	8
0	0	1	0	0	1994	0	3	26
0	0	1	1	0	1995	0	4	8
0	1	0	0	0	1992	0	13	5
0	0	1	1	0	1996	2	2	32
0	0	0	1	0	1993	2	6	18
1	1	0	1	0	1994	0	13	31
0	1	1	1	0	1992	1	7	11
0	0	1	1	0	1992	0	3	10
0	1	1	0	0	1992	0	9	2
0	0	1	0	1	1993	0	12	8
0	1	0	1	0	1993	1	4	14
0	0	1	1	0	1994	1	13	23
1	1	0	0	1	1992	7	10	13
1	0	1	0	0	1993	1	3	11
1	1	1	1	0	1993	3	11	13
0	1	0	1	0	1993	0	11	10
0	0	1	0	0	1995	1	3	4
0	0	1	1	0	1995	0	4	13
0	0	0	1	0	1995	0	5	20
0	0	1	0	1	1995	4	8	10
1	1	0	0	1	1992	0	11	7
0	0	1	1	0	1996	1	3	10
0	0	1	1	0	1994	0	3	4
0	0	0	0	0	1993	0	3	1
1	0	0	0	0	1994	3	4	11
0	0	1	0	0	1992	0	4	9
0	0	0	0	0	1993	3	3	10
1	0	1	0	0	1994	1	3	11
1	0	0	0	0	1992	1	5	4
0	1	1	0	0	1992	4	13	8
1	1	1	0	0	1991	3	13	10
1	0	0	0	0	1993	4	5	6
1	0	0	0	0	1992	2	4	3
1	1	1	0	0	1990	0	12	14
1	1	0	0	0	1993	3	13	13
0	0	1	0	0	1992	0	5	12
0	0	0	0	0	1996	6	1	11
0	0	1	0	0	1993	1	3	16
1	1	1	0	0	1991	3	11	4
0	1	0	0	0	1992	8	13	15
1	0	1	0	0	1992	4	10	7
1	1	0	1	0	1995	7	13	22
0	0	1	0	0	1993	0	3	13
0	1	0	0	0	1994	2	13	21
0	0	1	0	0	1992	0	5	7
1	1	1	0	0	1993	0	13	10
0	0	1	0	0	1995	0	7	17
0	1	0	0	0	1992	1	13	12
1	1	0	0	0	1992	2	13	10
0	0	0	0	0	1992	2	2	11
0	0	1	0	0	1993	0	7	10
1	0	1	0	0	1995	0	4	20
0	0	1	0	0	1992	1	5	9
0	1	0	0	0	1993	0	13	14
1	0	0	0	0	1991	6	5	7
1	1	1	0	0	1994	0	13	8
0	1	0	0	0	1993	0	11	8
0	0	1	0	0	1994	0	3	8
1	0	0	0	0	1994	0	3	15
0	0	1	0	0	1995	1	3	14
1	0	0	0	0	1994	1	13	14
0	0	0	0	0	1993	0	6	10
1	1	0	0	0	1994	0	13	17
1	0	0	0	0	1993	2	8	7
0	1	1	0	0	1991	1	13	8
1	0	0	0	0	1994	1	10	10
0	0	1	0	0	1993	0	4	5
0	0	0	0	0	1992	0	11	7
0	1	1	0	0	1993	3	13	12
1	1	0	0	0	1993	0	8	8
0	0	1	1	0	1995	0	3	11
0	0	1	1	0	1996	1	4	10
0	0	1	1	0	1994	0	9	16
0	0	0	0	0	1994	4	5	14
0	0	1	1	0	1991	2	3	11
0	0	1	0	1	1993	2	3	22
1	1	1	0	1	1991	1	11	8
0	0	1	0	0	1995	3	3	10
1	1	0	0	1	1993	0	13	40
1	1	1	0	1	1993	1	11	27
1	1	0	0	1	1991	6	11	25
0	1	0	0	0	1992	0	11	5
0	1	1	0	0	1991	0	12	7
0	1	0	0	0	1991	0	13	13
1	1	0	0	0	1992	2	2	51
1	1	0	0	0	1993	2	13	23
1	0	1	0	0	1993	2	10	6
1	1	1	0	0	1994	5	9	3
0	1	0	0	0	1995	2	13	37
0	1	0	0	0	1992	1	13	45
0	1	1	0	1	1995	1	13	6
1	0	1	1	0	1994	0	3	15
0	0	0	0	0	1993	0	5	29
1	1	0	1	0	1992	0	11	10
0	0	1	1	0	1996	0	3	9
0	1	1	0	0	1992	0	11	25
1	1	0	0	0	1992	0	13	9
1	1	1	0	0	1993	0	11	25
0	1	0	0	0	1994	1	7	12
1	1	1	1	0	1995	0	11	11
0	1	1	1	0	1993	0	11	12
0	0	0	0	0	1994	0	10	29
0	1	0	1	0	1992	0	11	18
0	0	0	1	0	1992	0	5	20
1	1	0	1	0	1993	0	11	64
0	1	0	1	0	1994	0	11	13
0	0	1	1	0	1993	0	3	32
1	1	0	0	1	1993	0	13	18
1	1	0	0	1	1993	0	11	6
0	0	0	0	1	1993	0	4	15
1	1	0	1	0	1993	0	10	26
0	1	0	1	0	1993	0	11	19
0	1	0	1	0	1993	0	11	32
1	1	0	1	0	1995	0	11	26
1	1	0	1	0	1996	0	11	19
0	0	0	0	1	1992	0	5	10
1	1	1	1	0	1995	0	11	24
1	1	1	0	0	1993	1	9	3
0	0	1	0	1	1992	0	6	10
1	0	1	0	1	1994	0	9	10
0	1	0	0	0	1993	2	7	9
1	1	0	1	0	1993	0	11	10
0	0	1	1	0	1993	0	5	7
0	1	0	1	0	1995	0	11	14
1	1	0	1	0	1994	0	11	22
1	1	1	0	0	1993	0	11	36
0	1	0	0	0	1993	0	11	28
1	1	0	0	1	1992	0	11	10
0	1	0	0	1	1994	0	13	17
1	1	0	0	0	1992	0	11	11
1	1	1	1	0	1993	0	11	24
1	1	0	0	0	1993	0	11	20
1	1	1	1	0	1993	0	11	23
0	0	1	1	0	1994	0	5	12
1	1	1	0	0	1993	0	11	18
0	1	0	1	0	1996	0	11	15
0	0	0	1	0	1993	0	4	5
0	1	0	1	0	1992	0	11	11
1	1	0	0	1	1993	0	11	14
1	1	0	1	0	1993	0	11	5
1	1	1	0	0	1992	0	11	8
1	1	0	1	0	1993	0	11	10
1	0	1	0	1	1992	0	11	5
0	0	1	0	1	1993	0	3	10
0	1	0	1	0	1995	0	11	10
1	1	0	1	0	1995	0	11	35
0	1	0	1	0	1993	0	11	33
1	1	0	1	0	1994	0	11	16
1	1	0	1	0	1994	0	11	3
1	0	0	0	1	1992	0	11	20
0	1	0	1	0	1996	0	11	10
0	1	1	1	0	1994	0	11	20
1	1	0	1	0	1994	0	11	10
0	0	1	0	0	1993	0	11	7
0	1	0	1	0	1995	0	11	21
0	1	1	1	0	1995	0	11	27
0	1	0	1	0	1995	0	11	16
0	0	0	0	0	1993	0	6	20
0	0	1	0	0	1995	1	3	52
0	1	1	1	0	1994	0	9	7
1	1	0	1	0	1994	0	11	33
1	1	0	0	1	1995	0	10	6
0	0	1	1	0	1994	0	5	10
0	1	0	0	0	1995	0	11	12
0	0	1	0	0	1994	0	2	15
0	1	0	1	0	1995	0	11	23
0	1	0	1	0	1996	0	8	16
0	1	1	0	0	1994	0	8	31
1	0	0	1	0	1993	0	4	21
1	1	0	0	0	1992	0	9	33
0	0	1	1	0	1994	0	4	16
0	1	1	1	0	1994	0	11	80
0	0	0	0	0	1994	1	5	12
1	1	0	0	1	1993	0	11	10
1	1	1	1	0	1995	0	11	39
1	1	0	1	0	1995	0	11	10
1	1	1	0	1	1992	0	11	5
0	1	1	0	0	1992	0	6	9
1	1	0	1	0	1996	0	11	35
1	1	1	1	0	1992	0	11	10
0	1	0	1	0	1993	0	11	12
0	0	1	1	0	1994	0	3	1
0	1	0	0	1	1995	0	11	13
1	1	0	0	1	1993	0	11	10
1	1	0	0	0	1993	0	11	6
1	1	0	0	1	1997	0	11	10
0	1	1	1	0	1992	0	11	21
1	1	0	0	1	1996	0	11	17
0	0	1	0	0	1995	2	3	7
0	1	0	1	0	1993	0	12	8
1	1	0	1	0	1995	0	11	8
1	1	0	1	0	1996	0	11	11
0	1	0	1	0	1996	0	11	48
1	1	0	1	0	1995	0	11	16
0	1	1	0	1	1994	2	14	7
1	1	1	0	0	1992	0	11	3
1	1	1	0	0	1992	3	8	7
0	1	1	0	0	1992	0	14	2
1	1	0	0	0	1994	0	10	17
0	1	0	0	0	1993	1	6	2
0	0	1	0	0	1995	1	13	8
1	0	0	0	0	1993	1	3	4
1	1	1	0	1	1991	2	14	9
0	0	1	0	1	1994	2	10	7
0	0	0	0	0	1993	0	7	1
1	1	0	1	0	1995	2	12	14
0	1	0	0	1	1993	0	14	8
1	1	0	0	1	1994	1	14	16
0	1	0	0	1	1993	1	12	16
0	0	1	0	0	1991	1	5	3
0	0	1	0	0	1993	2	3	12
0	0	0	0	1	1993	1	5	5
0	0	1	0	0	1994	1	6	9
0	0	0	0	0	1996	3	3	6
0	0	1	0	0	1994	1	2	11
0	0	0	0	0	1995	0	10	9
0	0	1	0	0	1994	2	4	22
1	1	0	0	1	1993	0	12	8
1	1	1	0	0	1994	3	4	20
0	0	0	1	0	1996	9	11	29
0	1	1	0	0	1993	2	14	7
1	1	0	0	0	1994	0	14	9
0	0	1	0	0	1994	0	3	14
0	0	1	0	1	1994	0	10	7
0	0	0	0	0	1995	0	2	23
0	0	1	0	0	1993	1	5	6
1	0	1	1	0	1993	0	5	12
1	1	1	0	0	1994	2	2	21
0	0	1	1	0	1994	0	3	8
0	0	1	0	0	1993	0	4	4
0	0	0	0	0	1996	2	3	20
0	0	0	0	0	1994	2	5	19
1	1	0	1	0	1993	1	3	17
0	0	1	0	0	1994	1	12	6
1	1	0	0	1	1995	7	14	20
1	0	1	0	0	1995	3	3	18
0	1	1	0	1	1993	0	14	13
0	1	1	0	0	1993	1	14	12
0	0	1	0	1	1994	2	6	10
1	0	1	0	1	1994	7	3	7
1	1	0	0	0	1993	11	14	31
0	0	0	0	0	1994	2	14	9
1	1	0	0	1	1994	1	14	18
0	0	0	0	1	1993	0	10	7
0	0	1	1	0	1993	1	4	10
1	0	0	0	1	1995	0	14	32
1	1	1	0	1	1992	1	12	13
0	0	0	0	0	1995	1	3	5
0	0	1	0	0	1996	2	3	23
1	1	0	1	0	1993	3	5	8
0	0	1	0	1	1993	2	10	4
0	0	0	1	0	1995	0	3	1
0	0	0	1	0	1994	1	5	13
0	0	0	0	1	1993	1	2	12
0	0	0	0	0	1994	1	3	23
1	0	0	0	0	1993	1	3	2
0	0	0	0	0	1996	4	3	4
0	0	1	0	0	1995	0	3	4
1	1	0	0	0	1994	6	14	32
1	0	0	1	0	1995	2	5	22
1	0	0	0	0	1993	1	3	7
0	1	1	0	0	1996	0	13	7
0	0	1	0	0	1996	2	3	2
0	0	1	1	0	1993	0	3	9
0	0	0	1	0	1994	2	5	11
1	0	1	0	1	1993	1	9	7
0	1	1	0	1	1992	0	10	4
0	0	1	0	0	1994	0	3	13
1	1	1	0	0	1995	1	6	23
0	1	1	0	0	1994	1	3	4
1	1	0	0	1	1993	2	12	10
1	1	1	0	0	1994	0	13	7
0	0	1	0	0	1994	1	3	16
1	1	1	0	0	1993	0	14	34
0	1	0	1	0	1993	2	14	2
0	0	1	0	0	1995	4	3	8
0	1	1	0	1	1994	0	13	8
0	0	0	0	0	1993	1	5	9
0	0	1	0	0	1993	0	11	16
0	0	0	1	0	1995	0	3	6
0	0	1	0	0	1995	0	3	2
0	0	1	0	1	1994	0	3	9
0	0	1	0	0	1996	1	2	6
0	0	1	0	0	1994	0	3	1
0	0	1	0	0	1996	3	3	15
0	0	1	0	0	1994	1	11	12
0	0	0	0	0	1994	0	4	3
0	0	0	1	0	1994	0	5	20
1	1	0	1	0	1995	1	14	10
1	1	0	0	1	1993	2	11	1
1	1	0	0	1	1993	1	10	4
1	0	0	0	0	1993	1	3	7
0	0	1	0	0	1994	4	5	6
0	1	1	1	0	1994	0	14	4
0	0	1	0	0	1996	3	3	8
0	0	1	0	0	1995	0	3	9
0	0	1	0	0	1994	0	3	5
0	1	1	0	0	1993	0	3	7
1	1	0	0	1	1994	2	14	22
1	0	1	1	0	1996	5	7	20
1	1	0	0	1	1993	7	12	10
0	0	1	0	0	1994	0	4	3
0	0	1	0	1	1994	0	4	10
1	1	1	1	0	1994	1	8	17
0	0	0	0	1	1994	0	9	2
0	1	1	0	1	1992	1	11	6
0	1	0	1	0	1996	3	13	12
0	0	0	0	1	1994	0	12	5
0	0	1	0	0	1994	1	3	13
0	0	0	0	0	1995	0	3	7
1	0	1	0	0	1994	0	3	14
1	1	0	0	1	1995	7	14	31
0	0	1	0	0	1996	3	5	10
0	0	0	0	1	1993	1	5	8
0	0	1	0	0	1996	0	1	5
0	0	0	0	0	1994	0	4	3
0	0	0	0	1	1994	4	6	10
0	0	1	0	0	1996	0	3	2
1	1	0	1	0	1995	0	14	27
0	0	0	0	0	1995	0	3	3
1	1	0	0	1	1993	0	14	25
0	0	1	0	0	1995	0	3	10
0	0	1	0	0	1994	0	3	6
1	1	0	1	0	1991	2	11	11
0	1	0	0	0	1993	0	11	11
1	0	1	0	1	1995	1	6	1
0	0	1	0	0	1994	0	3	13
1	0	1	0	1	1994	0	4	1
0	0	1	1	0	1995	2	5	29
0	0	0	0	0	1995	3	3	15
1	0	0	0	1	1995	1	5	10
0	1	1	0	0	1993	0	8	18
0	0	1	0	1	1994	1	9	10
0	1	0	0	0	1994	0	14	3
0	0	1	0	0	1995	0	3	12
0	0	1	0	0	1995	2	4	13
1	1	0	0	1	1993	0	13	3
0	0	1	0	0	1993	1	3	32
1	1	0	0	1	1995	2	14	10
0	0	1	0	0	1996	1	1	8
0	1	1	0	1	1994	0	14	8
0	1	0	1	0	1992	1	14	8
1	1	1	0	1	1994	0	12	12
1	0	1	0	0	1994	2	9	9
0	1	0	0	1	1995	1	14	12
0	1	0	0	0	1994	6	14	6
0	1	0	0	0	1993	1	14	10
0	0	1	0	0	1994	1	2	19
0	1	1	0	0	1994	0	8	4
1	1	0	1	0	1993	1	14	23
1	0	1	0	0	1995	1	3	9
1	0	0	0	1	1994	0	4	11
0	0	1	0	0	1994	0	3	2
0	0	1	0	1	1996	0	3	8
0	0	0	0	1	1995	0	5	9
0	0	1	0	1	1995	2	5	2
1	1	1	0	0	1992	2	6	7
0	0	1	1	0	1995	0	3	14
0	1	1	1	0	1994	1	14	10
0	0	0	1	0	1996	6	5	22
0	0	1	0	0	1994	0	4	6
1	1	1	0	1	1992	0	10	3
0	0	1	1	0	1997	1	3	8
0	1	0	0	1	1993	1	14	3
0	0	0	0	0	1995	2	4	14
1	0	0	0	0	1996	0	5	4
0	0	1	0	1	1994	0	8	29
1	0	1	0	0	1993	9	12	14
1	0	1	0	0	1993	2	4	12
0	0	0	0	0	1996	0	3	14
1	1	0	0	0	1992	0	10	15
1	1	0	0	1	1993	1	12	15
0	1	0	0	0	1994	0	14	13
0	1	1	1	0	1994	6	12	10
0	0	0	0	0	1994	0	14	6
0	0	1	0	0	1994	0	5	11
1	1	0	1	0	1995	0	11	4
0	1	1	1	0	1994	0	9	2
0	0	0	1	0	1994	0	3	2
0	1	0	0	0	1994	2	13	3
0	0	1	0	0	1997	2	4	6
1	0	1	0	0	1994	1	3	10
0	0	0	0	1	1994	0	4	23
1	1	0	0	0	1995	0	14	25
0	1	1	0	0	1994	0	14	11
0	0	1	0	0	1994	4	5	13
0	0	1	0	0	1995	1	4	7
0	0	1	0	0	1994	1	7	6
0	1	0	0	0	1994	0	14	18
1	1	0	0	0	1995	1	14	21
1	1	0	0	0	1996	0	14	18
0	1	1	0	0	1992	0	14	6
1	0	0	0	1	1994	0	9	5
0	0	1	0	0	1994	0	5	14
0	0	1	0	0	1994	2	5	5
0	1	1	1	0	1995	10	12	10
1	0	1	0	0	1993	3	5	11
0	0	1	0	0	1994	0	5	8
0	0	0	1	0	1995	1	11	3
0	1	0	0	1	1995	1	14	10
0	1	0	0	1	1993	0	14	27
1	1	1	0	0	1993	12	14	10
0	0	1	1	0	1994	2	5	18
0	0	1	1	0	1996	0	3	8
0	1	0	0	1	1992	1	13	10
1	0	1	0	0	1994	0	3	3
1	1	0	0	1	1993	0	11	9
0	0	0	0	0	1995	0	5	38
0	1	1	1	0	1993	2	14	11
0	0	0	0	0	1995	3	1	19
1	1	0	0	0	1993	0	14	10
0	0	1	1	0	1995	0	14	14
0	0	1	1	0	1996	1	14	10
0	1	0	1	0	1993	8	11	37
0	1	0	0	1	1993	0	11	5
1	0	1	0	0	1996	1	3	12
1	1	1	0	1	1993	5	10	11
0	0	1	0	0	1996	2	4	15
0	1	0	0	0	1994	0	14	64
0	0	0	0	0	1995	1	3	6
0	0	1	0	0	1994	1	3	11
0	1	0	0	0	1995	0	3	5
0	0	1	1	0	1994	3	4	16
1	0	1	1	0	1995	0	4	14
0	0	1	1	0	1994	1	4	22
0	1	0	0	0	1994	5	14	7
0	0	0	0	0	1993	1	4	10
0	0	1	0	0	1996	0	3	12
0	0	0	0	0	1996	4	4	5
0	1	0	0	0	1995	1	2	10
1	1	0	0	1	1991	0	7	6
0	0	1	0	0	1996	0	2	12
0	1	0	1	0	1995	1	14	10
0	1	1	0	0	1993	1	14	16
0	1	1	1	0	1995	0	5	6
1	1	0	0	1	1992	1	5	6
1	0	1	0	0	1995	1	4	11
0	0	1	0	0	1994	3	4	20
0	1	0	1	0	1993	1	14	18
0	0	0	1	0	1995	2	3	16
0	0	0	0	0	1995	1	3	14
0	0	0	1	0	1996	1	3	18
0	0	1	0	0	1993	2	10	12
1	1	0	0	0	1996	5	14	28
0	0	1	0	0	1996	2	3	5
0	0	1	0	0	1996	3	3	27
1	1	1	0	1	1994	3	14	7
0	0	1	0	0	1995	1	3	13
0	1	0	1	0	1995	1	2	16
1	1	1	0	1	1995	0	14	18
1	1	1	1	0	1994	2	12	36
0	0	1	0	0	1995	1	3	5
0	0	1	1	0	1995	0	5	4
0	1	0	1	0	1992	4	14	17
0	1	0	0	1	1993	0	14	15
0	0	0	0	0	1995	2	4	10
0	0	1	0	1	1995	0	3	5
0	0	1	0	1	1994	0	4	11
1	1	0	1	0	1993	2	14	35
0	0	0	1	0	1995	1	5	10
1	0	1	1	0	1995	4	5	10
0	1	1	1	0	1995	0	14	9
1	1	0	1	0	1995	0	14	9
0	0	0	0	0	1996	0	4	9
0	0	1	0	0	1996	0	4	8
1	0	1	0	0	1993	1	2	7
0	0	1	0	1	1995	1	14	7
0	0	0	0	0	1995	0	3	8
0	0	1	0	1	1997	1	5	9
0	0	1	1	0	1996	0	4	12
0	0	1	1	0	1996	0	5	20
0	0	1	0	0	1994	0	3	15
0	0	1	1	0	1994	2	6	11
0	0	0	0	0	1996	2	4	14
0	0	0	0	0	1995	0	10	17
0	1	0	1	0	1995	1	13	5
0	0	1	0	0	1996	2	3	8
0	0	1	1	0	1995	2	3	6
1	1	0	1	0	1994	2	5	14
0	1	1	0	0	1994	0	5	15
0	1	1	0	0	1994	0	14	10
1	1	0	0	1	1994	1	11	8
0	1	1	0	0	1994	0	6	16
0	0	1	0	0	1992	4	3	6
1	1	0	0	0	1994	0	8	10
0	0	0	1	0	1996	3	6	6
1	1	0	1	0	1996	3	14	17
0	0	0	1	0	1994	0	3	3
0	0	1	0	1	1994	0	3	10
0	0	1	1	0	1994	1	4	15
1	1	1	0	0	1993	1	10	1
0	0	1	0	0	1996	1	3	13
1	1	0	0	1	1992	2	13	4
0	0	1	1	0	1996	1	4	14
1	1	0	1	0	1995	5	14	20
1	1	0	0	0	1994	0	14	16
0	1	0	0	0	1992	0	14	14
0	1	0	0	0	1993	0	5	19
1	0	0	0	0	1996	1	3	14
0	0	1	1	0	1995	0	3	9
0	0	1	1	0	1996	1	3	16
0	0	1	0	0	1996	0	3	9
0	0	1	1	0	1995	1	5	6
0	0	0	1	0	1994	1	5	7
0	0	0	0	1	1993	1	5	11
0	0	1	0	0	1995	0	3	9
0	0	0	1	0	1996	3	5	10
0	0	0	0	0	1995	2	3	15
0	1	0	1	0	1995	1	14	28
1	0	0	0	0	1994	4	12	13
0	0	0	1	0	1996	0	11	19
1	1	0	1	0	1993	2	9	9
0	0	1	1	0	1995	1	14	21
1	1	1	1	0	1994	3	14	7
0	0	0	0	1	1994	1	4	12
0	0	1	0	0	1994	1	4	8
0	0	0	0	0	1993	0	3	7
0	0	0	0	0	1995	0	3	11
0	0	1	0	1	1995	0	4	11
1	1	1	1	0	1993	3	14	10
0	0	1	0	0	1995	1	4	9
0	0	0	1	0	1997	0	4	4
0	0	1	1	0	1996	0	3	10
0	0	1	1	0	1994	3	3	4
0	1	1	1	0	1995	0	14	10
0	0	1	1	0	1994	0	3	10
0	1	1	0	1	1994	0	14	12
0	0	1	0	0	1995	0	4	10
0	1	1	0	1	1996	0	14	11
0	0	1	1	0	1995	1	4	7
1	1	0	0	0	1992	1	14	10
0	1	0	1	0	1993	0	9	10
0	0	1	0	0	1993	0	4	6
1	1	0	0	0	1993	0	12	6
1	0	1	0	0	1991	3	8	6
0	1	0	0	0	1993	0	12	8
0	0	1	0	0	1994	1	5	10
0	1	0	0	0	1992	1	14	10
1	0	1	0	0	1995	3	5	10
1	1	1	0	0	1993	1	14	13
1	0	1	0	0	1993	2	11	28
0	0	0	0	0	1995	0	3	8
1	1	0	0	0	1993	1	14	19
0	1	1	0	0	1995	0	14	10
1	0	1	0	0	1993	1	5	5
0	1	0	0	0	1994	0	7	27
0	0	1	0	0	1993	0	4	10
1	0	1	0	0	1993	0	14	6
1	0	1	0	0	1991	1	5	7
1	1	0	0	0	1993	0	13	15
0	0	1	0	0	1995	0	4	10
0	0	1	0	0	1993	0	3	4
0	0	0	0	0	1994	0	14	12
1	1	1	0	0	1992	3	14	16
1	0	1	0	0	1995	1	5	9
0	0	1	0	0	1996	2	3	10
0	0	1	0	0	1995	1	11	14
0	0	1	0	0	1992	0	14	10
1	0	0	0	0	1991	2	3	7
0	1	0	0	0	1992	0	13	15
0	0	1	0	0	1994	0	3	8
0	0	1	0	0	1995	2	5	10
0	0	1	0	0	1994	0	5	12
0	0	1	0	0	1993	5	5	4
1	0	1	0	0	1995	0	5	5
1	1	0	0	0	1993	0	13	3
0	0	1	0	0	1994	4	4	10
0	0	1	1	0	1995	0	3	10
0	0	0	1	0	1995	1	5	7
0	0	1	1	0	1996	2	3	16
0	0	1	1	0	1996	0	3	17
1	1	0	0	0	1996	2	13	8
1	1	0	0	1	1994	1	14	41
1	1	1	0	1	1993	5	10	11
0	0	1	0	1	1995	0	7	12
0	1	1	0	1	1995	0	14	38
0	0	0	0	0	1993	0	6	1
0	1	1	0	0	1994	0	11	19
0	0	1	0	0	1995	0	5	3
0	0	1	0	0	1995	1	6	6
0	0	1	0	0	1994	5	4	2
0	0	1	0	0	1995	0	4	2
0	0	1	0	0	1993	1	14	5
0	0	1	1	0	1996	2	3	12
1	0	0	0	1	1992	0	11	3
1	1	0	1	0	1993	0	11	23
0	0	1	1	0	1994	0	3	6
0	1	0	0	0	1993	0	12	3
0	0	0	1	0	1994	0	11	8
1	0	0	1	0	1994	0	12	20
1	1	0	1	0	1994	0	12	32
1	1	0	1	0	1992	0	12	14
1	1	1	0	0	1995	0	13	25
1	1	0	0	0	1996	0	13	12
1	1	1	1	0	1994	0	10	18
1	0	1	1	0	1993	0	13	14
0	1	0	1	0	1993	0	13	28
1	1	0	1	0	1994	0	13	40
1	1	0	1	0	1995	0	13	56
1	1	0	0	0	1993	0	14	11
0	1	0	1	0	1992	0	3	20
1	1	0	1	0	1995	0	12	22
1	1	0	0	1	1993	0	13	10
0	1	0	0	1	1992	0	13	15
1	1	0	1	0	1993	0	10	17
0	1	0	1	0	1995	0	13	33
1	1	1	0	0	1992	0	13	9
1	1	0	0	0	1993	0	13	44
1	1	0	0	0	1993	0	13	20
1	1	1	0	0	1996	0	13	1
0	1	0	1	0	1993	0	13	22
1	0	1	1	0	1994	0	7	50
0	1	0	1	0	1993	0	13	27
1	1	0	0	0	1995	0	13	23
0	0	1	1	0	1995	0	12	26
0	0	1	1	0	1994	0	3	27
1	1	1	1	0	1996	0	7	14
1	1	0	0	0	1994	0	13	17
1	1	0	1	0	1993	0	5	10
1	1	0	1	0	1994	0	13	9
0	1	1	1	0	1994	0	6	10
1	1	0	1	0	1994	0	13	28
0	1	0	0	0	1993	0	13	7
1	0	1	0	1	1994	0	13	25
1	1	0	0	0	1994	0	5	4
1	1	1	1	0	1996	0	13	38
0	0	1	1	0	1996	0	5	79
1	0	0	0	1	1992	0	13	7
0	0	0	0	1	1994	0	4	16
0	0	1	0	1	1993	0	13	8
0	1	1	0	0	1992	0	13	10
1	1	0	0	1	1996	0	13	13
0	1	1	0	1	1994	0	5	34
0	0	0	1	0	1995	0	11	64
1	1	0	0	0	1994	0	13	13
0	1	1	1	0	1995	0	13	9
0	1	1	1	0	1993	0	13	18
0	1	1	0	0	1995	0	13	11
0	0	1	0	1	1995	0	12	7
1	0	0	0	1	1993	0	3	6
0	1	0	0	1	1993	0	13	10
0	1	0	1	0	1993	0	13	35
1	1	1	1	0	1995	0	13	10
1	0	0	1	0	1994	0	13	20
0	1	0	1	0	1993	0	13	11
1	1	0	1	0	1996	0	13	15
0	0	0	0	1	1993	0	13	12
0	0	1	0	1	1996	0	6	6
1	1	0	0	0	1994	0	13	16
0	0	1	0	1	1994	0	2	9
1	1	0	1	0	1995	0	12	12
0	0	1	0	1	1995	0	4	11
0	1	0	0	0	1995	0	13	33
1	0	0	0	1	1992	0	10	18
1	0	0	0	1	1993	0	13	8
1	1	1	0	0	1993	0	13	9
0	1	1	0	0	1994	0	13	10
1	1	1	1	0	1995	0	13	51
0	1	0	1	0	1995	0	13	8
0	1	1	1	0	1994	0	11	10
0	1	0	0	0	1993	0	13	7
1	1	0	0	0	1995	0	10	31
0	0	0	0	1	1994	0	13	3
1	1	1	0	0	1995	0	9	28
0	1	1	0	1	1994	0	13	13
0	1	1	1	0	1995	0	13	6
0	0	1	0	1	1992	0	9	4
0	1	0	0	1	1995	0	13	26
0	0	0	0	0	1995	0	4	20
0	0	1	1	0	1993	0	13	12
1	1	0	1	0	1997	0	13	24
0	1	1	0	0	1992	0	13	4
0	1	1	0	0	1994	0	4	13
0	1	1	0	0	1995	0	13	41
0	1	0	0	1	1994	0	12	23
0	1	0	0	1	1993	0	13	16
1	1	0	0	0	1993	0	13	18
0	1	0	1	0	1995	0	13	16
0	0	1	0	1	1993	0	6	24
1	1	1	0	1	1994	0	4	10
1	1	1	1	0	1994	0	13	24
0	1	1	1	0	1993	0	13	1
1	1	0	1	0	1996	0	13	35
1	1	1	0	0	1994	0	13	274
1	1	0	0	1	1994	0	11	10
1	1	0	0	0	1994	0	13	48
0	0	1	0	0	1993	0	13	11
0	1	0	1	0	1993	0	13	9
0	1	1	1	0	1992	0	13	11
1	1	0	1	0	1995	0	13	18
1	1	0	0	0	1994	0	13	13
1	1	0	0	1	1992	0	13	7
0	1	0	0	0	1995	0	10	83
0	0	0	1	0	1993	0	3	7
1	1	0	1	0	1995	0	14	14
1	1	1	0	0	1996	0	14	14
0	1	0	1	0	1995	0	14	13
1	1	0	0	1	1993	0	14	10
1	1	0	0	0	1993	0	11	14
1	1	1	1	0	1993	0	12	25
0	0	1	1	0	1995	0	1	13
1	1	0	1	0	1997	0	14	10
0	1	0	1	0	1995	0	13	10
0	0	0	0	1	1994	0	6	7
0	0	1	0	1	1994	0	14	10
1	1	0	1	0	1996	0	14	52
0	1	0	1	0	1995	0	13	21
1	1	0	1	0	1995	0	13	156
0	1	0	0	1	1994	0	10	4
0	1	1	0	1	1993	0	14	14
1	1	1	1	0	1996	0	7	34
0	1	1	1	0	1994	0	14	18
0	0	0	1	0	1996	0	5	17
1	1	1	0	0	1995	0	13	7
1	0	1	0	1	1996	0	7	11
0	1	0	0	1	1992	0	14	9
1	1	1	1	0	1994	0	13	10
1	1	0	0	1	1993	2	13	6
0	0	1	0	0	1995	0	3	7
0	0	0	0	0	1994	0	14	5
0	0	0	0	0	1995	0	3	30
0	0	1	0	1	1995	0	5	10
0	0	1	0	0	1995	1	3	19
0	1	1	0	1	1994	0	14	15
1	1	1	0	0	1993	1	3	16
0	0	1	0	0	1995	0	3	4
1	1	1	0	0	1993	1	14	21
0	0	1	1	0	1996	2	12	22
0	0	0	0	0	1994	0	4	17
1	0	1	0	0	1995	0	6	14
1	1	0	0	0	1994	0	13	10
0	0	0	1	0	1996	1	5	3
1	0	1	0	0	1994	1	3	10
0	0	1	0	0	1995	1	3	30
0	1	1	0	1	1993	1	14	9
0	0	1	0	0	1997	4	3	4
0	0	1	1	0	1995	0	3	10
0	0	0	1	0	1994	0	4	18
1	0	0	0	1	1994	0	5	9
0	0	0	1	0	1996	1	3	12
0	0	1	1	0	1995	0	4	5
0	1	0	1	0	1996	0	14	11
0	0	1	0	0	1995	2	3	3
0	0	0	0	1	1995	2	11	1
0	0	1	0	0	1994	1	3	3
1	1	0	1	0	1996	0	14	9
0	0	1	0	1	1994	0	4	5
1	0	0	0	0	1995	1	3	3
0	1	1	0	0	1993	0	13	8
0	0	1	0	0	1997	0	3	13
0	1	1	1	0	1994	0	14	8
0	1	0	0	0	1995	0	3	13
0	1	1	0	0	1992	0	4	3
1	0	1	1	0	1995	0	10	17
1	1	0	1	0	1995	1	14	14
0	0	0	0	0	1996	0	3	4
0	0	1	1	0	1995	0	3	1
0	0	1	0	1	1996	0	3	5
0	0	0	1	0	1995	0	5	14
1	1	0	0	0	1994	2	11	10
0	0	1	0	0	1996	1	4	6
0	0	0	0	1	1995	0	10	6
0	1	1	0	0	1995	0	5	6
0	0	1	0	0	1995	0	3	5
1	1	0	1	0	1995	4	14	11
0	1	0	0	0	1994	0	14	2
1	0	1	0	0	1995	2	4	5
1	0	0	0	0	1996	0	2	8
1	1	0	0	0	1992	0	11	10
1	1	0	0	1	1996	0	9	24
0	0	1	0	0	1994	2	3	7
0	0	1	0	1	1994	0	10	3
0	0	0	0	1	1995	1	6	7
1	0	0	0	0	1995	1	3	9
0	1	1	0	1	1995	1	14	10
0	0	1	1	0	1995	2	3	7
1	0	1	0	1	1994	0	6	6
0	1	1	1	0	1995	0	14	10
1	1	0	1	0	1994	0	13	13
0	1	1	0	0	1994	0	3	12
1	1	0	0	1	1994	2	9	9
0	0	0	0	0	1995	2	3	15
0	0	1	0	1	1994	0	14	17
0	0	0	0	0	1996	0	3	15
0	0	0	1	0	1995	1	3	9
1	1	0	1	0	1995	1	5	10
1	0	1	0	0	1995	1	4	6
1	0	0	0	0	1996	4	7	4
0	0	1	1	0	1996	0	3	10
0	0	1	0	0	1994	0	5	10
1	0	1	0	1	1994	0	11	15
1	1	0	0	1	1995	0	10	10
1	1	0	0	1	1997	1	14	8
0	1	1	0	1	1993	1	14	2
1	0	1	1	0	1994	0	8	10
0	0	1	0	0	1995	1	3	6
1	1	1	0	0	1995	1	13	15
1	1	1	0	1	1993	0	14	3
0	0	1	0	0	1994	6	3	11
0	0	1	0	0	1995	1	3	4
1	1	0	1	0	1996	0	11	17
1	1	0	0	1	1995	2	14	30
0	0	0	0	0	1994	0	14	9
0	0	0	1	0	1994	0	3	15
1	1	0	1	0	1995	0	11	10
1	1	0	0	0	1995	2	7	9
0	0	1	0	0	1994	1	1	9
0	1	0	1	0	1995	0	13	4
1	1	1	1	0	1994	2	6	18
0	1	1	0	1	1994	0	10	14
0	0	0	0	0	1994	2	2	14
0	0	1	0	0	1997	0	4	13
0	0	1	0	0	1996	3	3	12
0	0	1	0	0	1996	1	3	8
0	1	0	0	0	1995	0	14	12
1	1	0	0	1	1994	1	14	15
1	1	0	0	1	1995	0	14	9
0	0	1	0	0	1994	3	3	18
0	1	0	0	1	1995	1	14	11
1	1	0	1	0	1994	0	14	16
0	0	0	0	0	1996	5	3	6
0	0	1	1	0	1996	0	3	6
0	1	0	1	0	1995	0	14	28
1	1	0	0	1	1994	1	12	17
0	0	1	0	0	1996	0	3	6
0	1	0	0	0	1995	0	7	6
1	0	1	0	1	1995	1	3	8
1	0	1	0	0	1995	0	4	4
1	0	1	0	0	1996	0	4	6
0	0	0	0	0	1994	0	6	4
1	0	0	0	1	1994	1	4	4
0	1	0	0	0	1996	0	5	20
0	0	1	0	0	1994	1	4	7
1	1	0	1	0	1995	0	16	16
1	0	0	0	1	1996	2	12	11
0	1	0	0	0	1995	1	14	12
0	0	0	0	1	1995	0	7	9
1	1	0	0	0	1994	0	6	2
0	0	1	1	0	1996	0	3	10
0	1	0	0	0	1995	0	14	4
0	0	1	0	0	1994	3	3	5
0	1	0	0	1	1993	0	11	7
0	0	1	0	1	1994	0	4	9
0	1	0	0	0	1994	1	12	10
0	0	1	0	0	1994	1	4	7
1	0	1	0	0	1995	2	4	10
0	0	1	0	0	1995	0	6	18
0	0	1	0	1	1994	0	4	5
1	1	0	0	0	1995	2	5	10
1	1	0	0	0	1995	1	13	13
0	0	1	0	0	1995	0	4	3
0	1	0	0	0	1993	0	13	10
0	0	1	0	1	1994	2	4	7
1	1	0	0	0	1993	1	13	11
0	0	1	0	0	1995	1	3	6
0	0	1	0	0	1995	0	5	5
1	0	0	0	0	1995	4	4	12
1	1	1	0	0	1995	0	15	9
1	1	0	0	0	1995	1	15	10
1	1	0	0	1	1993	1	15	11
0	1	0	0	0	1992	2	8	10
0	0	1	0	0	1995	0	3	16
0	0	1	0	0	1994	1	5	14
0	0	0	0	0	1996	1	3	18
0	1	1	1	0	1995	1	14	14
0	0	1	1	0	1996	0	4	14
0	1	0	0	0	1994	1	14	27
0	0	1	1	0	1995	0	14	7
0	0	1	1	0	1995	0	3	15
1	0	1	0	0	1995	0	3	3
0	0	0	0	0	1996	3	3	6
0	0	1	0	0	1996	0	3	18
0	0	0	1	0	1996	0	3	12
0	1	1	0	0	1993	0	7	5
1	0	1	0	0	1995	0	5	27
0	0	1	1	0	1996	1	5	13
0	0	1	0	0	1995	1	4	6
0	1	1	1	0	1993	0	14	10
0	1	0	0	1	1995	0	13	18
1	1	0	0	1	1995	0	13	16
0	0	1	1	0	1996	1	3	12
0	0	0	1	0	1996	1	4	20
1	1	0	0	0	1996	1	14	40
0	0	0	0	0	1995	0	3	10
0	1	1	1	0	1996	1	5	11
0	0	1	0	0	1996	0	2	13
0	0	1	0	0	1995	0	3	33
0	0	0	0	0	1996	1	4	2
1	1	0	1	0	1995	2	14	10
0	0	1	0	0	1995	0	2	7
0	0	1	0	0	1995	5	3	5
0	1	1	0	0	1995	1	14	13
0	0	1	0	0	1996	1	3	6
0	0	1	0	0	1996	0	8	9
0	0	1	0	0	1996	0	3	13
1	1	0	0	0	1994	0	14	9
0	0	0	0	0	1997	0	3	3
0	0	1	1	0	1995	0	4	7
0	0	0	1	0	1996	0	3	10
0	0	1	0	0	1995	5	3	7
1	1	0	0	0	1993	1	4	5
0	0	1	1	0	1995	7	6	4
0	0	0	0	0	1996	0	3	14
0	0	1	0	0	1996	0	3	18
0	1	1	1	0	1994	0	3	9
1	1	1	0	0	1993	2	14	7
0	0	1	0	0	1996	0	5	9
0	0	0	0	0	1996	0	7	11
1	0	0	0	1	1995	1	5	13
0	0	1	0	0	1996	2	3	6
0	0	1	0	0	1995	1	3	3
0	0	1	1	0	1995	1	5	4
1	0	1	0	0	1996	1	5	6
0	0	1	1	0	1996	0	3	10
0	0	1	1	0	1997	0	4	7
0	0	1	1	0	1995	0	3	6
0	0	1	0	0	1995	1	3	11
0	0	1	1	0	1996	0	5	13
0	1	0	1	0	1994	2	5	9
1	1	0	1	0	1995	4	13	7
0	0	1	0	0	1996	1	3	8
0	0	1	1	0	1995	1	2	13
0	0	1	0	0	1996	1	4	10
0	1	0	1	0	1996	0	14	25
0	0	1	0	0	1996	3	3	10
0	0	1	1	0	1995	0	4	9
1	1	0	1	0	1994	0	14	4
0	1	0	0	0	1995	3	14	16
0	0	1	1	0	1996	0	4	16
0	0	1	0	0	1995	0	3	20
0	0	1	0	0	1994	3	3	21
0	0	1	1	0	1996	0	3	10
0	0	0	0	0	1994	0	4	11
1	0	0	1	0	1996	2	4	17
1	1	0	0	0	1995	0	14	15
0	1	1	0	1	1994	0	14	24
0	0	1	1	0	1996	13	4	24
0	0	1	0	0	1996	0	3	12
1	0	0	1	0	1996	2	2	13
0	0	1	0	0	1996	0	3	2
0	0	1	1	0	1997	0	5	22
0	0	1	0	0	1996	1	3	8
1	0	0	1	0	1994	4	4	22
1	0	1	1	0	1994	7	4	20
1	0	1	1	0	1994	0	4	17
1	0	0	1	0	1996	2	4	25
0	0	1	0	0	1995	0	5	17
0	1	1	1	0	1995	0	7	12
0	1	0	0	1	1994	2	14	13
0	0	1	1	0	1995	2	3	7
0	0	1	1	0	1995	2	4	4
0	0	1	0	0	1995	1	3	9
0	0	1	0	0	1996	1	4	12
1	0	1	1	0	1995	0	3	15
0	0	1	0	0	1995	0	4	46
0	0	1	0	0	1995	0	3	36
1	0	0	0	0	1995	0	3	1
0	0	1	0	0	1996	0	2	20
0	0	1	0	0	1996	0	3	4
0	0	1	0	0	1992	1	4	7
0	1	0	0	0	1994	0	14	16
0	0	1	0	0	1992	0	4	10
1	1	0	0	0	1995	1	14	15
1	1	1	0	0	1993	1	14	16
0	0	1	0	0	1995	0	3	11
0	0	1	0	0	1994	0	4	10
0	0	0	0	0	1996	10	5	7
0	0	1	0	0	1997	1	5	16
0	0	1	0	0	1993	0	4	4
1	1	0	0	0	1995	1	14	10
0	1	0	0	0	1994	1	14	5
0	0	1	1	0	1996	0	4	11
1	1	1	0	0	1994	1	14	15
0	0	0	0	0	1994	1	11	5
0	0	0	0	0	1994	0	14	9
0	0	1	0	0	1995	1	4	14
0	0	0	0	0	1994	0	6	6
1	0	0	0	0	1994	1	3	14
0	0	1	0	0	1996	2	5	12
0	0	1	1	0	1995	3	3	4
1	0	0	0	0	1996	1	5	17
1	0	1	0	0	1994	0	8	6
0	0	1	0	0	1993	1	9	10
0	0	0	0	0	1994	2	4	1
0	0	1	0	0	1997	0	8	9
0	0	0	0	0	1994	0	8	6
1	0	1	0	0	1994	2	2	15
0	0	1	1	0	1994	1	3	5
0	0	1	1	0	1995	0	3	4
1	1	0	0	0	1996	2	14	5
1	1	0	0	0	1993	3	14	31
0	1	0	0	1	1994	0	6	16
1	1	0	0	1	1994	0	8	13
0	1	0	0	1	1994	0	14	17
0	0	1	0	0	1996	0	4	8
0	0	1	0	0	1995	1	4	5
0	0	1	0	0	1996	1	5	3
0	1	1	0	0	1994	0	14	14
1	0	0	0	0	1996	0	14	6
1	0	1	0	0	1994	4	8	10
1	1	0	0	0	1994	0	14	22
0	0	0	1	0	1995	0	3	13
0	1	0	0	0	1993	0	12	10
1	1	0	1	0	1995	0	14	62
1	1	0	0	1	1994	0	10	30
0	1	0	0	0	1995	0	14	24
1	1	1	0	1	1994	0	14	23
1	1	0	0	0	1994	0	14	8
1	1	0	1	0	1994	0	14	5
1	1	0	0	0	1993	0	14	52
1	1	0	0	1	1995	0	14	10
1	1	0	0	1	1994	0	14	30
0	1	0	1	0	1992	0	14	7
1	1	0	0	0	1994	0	14	6
1	1	1	0	1	1994	0	14	12
0	0	1	0	0	1993	0	8	11
0	1	1	0	0	1995	0	12	9
0	0	1	1	0	1995	0	14	7
1	1	0	0	1	1995	0	13	16
1	1	1	0	0	1993	0	14	16
0	1	0	0	0	1993	0	14	28
1	1	0	1	0	1996	0	14	26
1	0	0	1	0	1996	0	5	16
1	1	0	1	0	1995	0	14	25
0	1	0	1	0	1995	0	14	20
1	0	0	1	0	1996	0	14	47
0	1	0	0	1	1993	0	7	4
0	1	1	0	1	1993	0	14	16
1	1	0	0	0	1994	0	7	6
0	1	0	0	1	1995	0	14	7
1	1	0	1	0	1996	0	14	40
1	1	0	1	0	1992	0	14	8
0	0	1	1	0	1996	0	3	18
0	0	1	0	0	1994	0	3	17
0	0	0	1	0	1994	0	14	355
1	1	1	1	0	1996	0	14	16
0	1	0	1	0	1994	0	14	24
1	1	0	0	0	1995	0	14	14
1	1	0	0	1	1995	0	11	10
0	1	0	0	1	1994	0	14	19
0	1	1	1	0	1995	0	14	20
1	1	0	0	0	1994	0	14	8
1	1	0	0	0	1995	0	14	41
0	0	1	1	0	1996	0	7	23
0	0	1	1	0	1993	0	3	16
1	1	0	0	1	1993	0	14	14
0	0	0	0	0	1996	2	5	17
0	1	0	0	0	1994	0	7	11
1	1	0	0	1	1995	0	13	5
0	0	1	1	0	1996	0	4	29
1	1	0	0	1	1994	0	14	21
1	1	0	1	0	1996	0	14	15
1	1	0	1	0	1994	0	14	27
1	1	1	0	1	1994	0	14	27
1	1	0	0	1	1996	0	14	15
1	1	0	0	1	1996	0	14	19
1	0	0	1	0	1996	0	14	38
1	1	1	0	1	1995	0	14	12
1	1	0	1	0	1996	0	14	14
0	0	1	1	0	1994	0	12	7
0	1	0	0	0	1993	0	7	32
1	1	0	1	0	1996	0	14	11
1	1	1	0	1	1993	0	14	15
0	0	0	0	1	1994	0	3	20
0	1	0	0	1	1994	0	14	11
0	1	1	0	0	1996	0	14	10
1	1	0	0	0	1994	0	14	40
1	1	1	1	0	1993	0	13	19
1	1	0	0	0	1995	0	14	19
1	1	0	1	0	1995	0	14	22
1	1	0	0	0	1994	0	14	38
1	1	0	0	1	1995	0	14	19
1	1	0	1	0	1996	0	14	25
1	0	1	1	0	1993	0	14	23
1	1	0	0	0	1996	0	3	20
1	1	0	1	0	1995	0	14	17
1	1	1	0	0	1994	0	14	31
1	1	0	1	0	1993	0	14	13
0	1	0	0	0	1995	0	14	12
0	0	1	0	0	1996	0	5	11
1	1	0	0	0	1995	0	14	15
0	0	1	1	0	1995	0	3	10
0	0	1	0	0	1995	0	14	10
0	1	0	1	0	1994	0	14	13
1	1	0	0	0	1995	0	14	64
1	1	0	1	0	1996	0	14	15
0	0	1	1	0	1997	0	14	14
0	1	0	0	0	1993	0	14	10
0	1	0	0	0	1994	0	14	15
0	1	1	0	0	1994	0	14	10
0	0	1	0	0	1995	0	4	15
1	1	1	1	0	1996	0	14	9
0	1	0	0	1	1995	0	12	11
1	1	1	0	1	1995	0	14	10
0	0	0	0	0	1994	0	5	16
0	1	0	0	0	1994	0	14	10
0	1	0	0	0	1994	0	14	20
0	1	1	0	1	1996	0	14	1
0	1	1	0	1	1995	0	14	2
0	1	1	0	1	1995	0	13	19
0	1	0	1	0	1994	0	14	38
1	1	0	1	0	1994	0	11	12
0	1	0	0	0	1995	0	14	22
1	1	0	0	0	1995	0	14	7
0	1	0	1	0	1996	0	14	19
0	0	1	0	0	1994	0	3	34
1	1	1	0	1	1997	0	14	8
0	1	0	0	0	1995	0	14	8
0	1	0	0	1	1995	0	11	16
1	1	0	1	0	1995	0	12	12
0	1	0	1	0	1995	0	11	39
1	1	1	0	0	1996	0	14	11
0	1	1	1	0	1993	0	14	8
1	1	1	0	0	1996	0	14	10
0	0	0	0	1	1993	0	6	3
0	1	1	1	0	1996	0	14	25
0	0	1	1	0	1995	0	3	6
1	0	1	0	1	1995	0	14	26
0	0	0	0	0	1995	1	3	15
0	0	0	0	0	1995	0	14	14
1	1	0	0	0	1994	0	14	26
1	0	1	1	0	1996	0	4	19
0	1	0	1	0	1997	0	14	42
0	1	0	0	1	1994	0	14	10
0	1	0	0	1	1994	0	14	23
1	0	1	0	1	1996	0	7	5
0	0	1	1	0	1993	0	5	27
1	1	0	0	1	1994	0	14	12
1	1	0	1	0	1995	0	13	29
0	1	0	1	0	1996	0	14	14
0	0	0	0	0	1994	0	14	11
1	1	1	1	0	1996	0	14	13
0	0	0	0	1	1995	0	9	13
1	1	0	1	0	1994	0	14	10
0	1	0	1	0	1996	0	11	21
0	0	1	1	0	1996	0	5	8
1	1	0	0	1	1996	0	14	10
0	0	1	0	0	1995	0	14	20
0	1	1	1	0	1995	0	14	6
1	1	0	0	1	1994	0	14	12
0	0	1	1	0	1996	0	7	10
0	1	1	0	1	1996	0	14	12
1	1	0	1	0	1996	0	14	17
1	0	0	0	1	1995	0	7	19
1	1	0	1	0	1995	0	14	13
0	1	1	0	0	1995	0	8	21
0	0	1	0	0	1993	0	5	4
0	0	1	0	0	1995	2	3	9
0	0	0	1	0	1996	0	5	13
1	1	0	1	0	1994	1	13	14
1	0	0	0	1	1996	0	15	12
0	0	1	0	0	1996	0	3	16
0	0	1	0	1	1997	0	5	4
0	0	1	0	0	1996	3	3	7
0	1	1	0	1	1995	1	14	11
1	1	1	0	1	1994	0	10	9
0	0	0	0	0	1996	0	3	3
1	0	0	0	1	1995	1	7	6
0	0	1	0	0	1995	0	3	14
0	0	1	0	0	1996	0	1	15
0	0	1	0	0	1995	2	2	8
0	0	1	1	0	1995	1	1	9
1	1	1	0	1	1995	1	13	13
1	0	1	0	0	1995	1	2	2
1	1	0	0	0	1995	0	16	10
1	1	0	0	1	1995	0	15	12
1	0	1	0	0	1995	0	6	3
0	0	0	0	0	1995	0	6	1
0	0	1	0	0	1996	0	4	7
1	0	1	0	1	1995	1	4	8
0	1	0	0	1	1995	0	13	12
1	1	0	0	0	1994	1	16	10
0	0	1	0	0	1995	0	3	6
0	0	0	0	1	1996	0	1	12
0	0	1	1	0	1995	5	5	22
0	0	1	0	0	1996	0	3	5
1	1	1	1	0	1996	0	16	17
1	1	1	0	0	1995	0	11	13
1	1	0	0	1	1997	0	15	12
1	1	0	0	1	1996	0	14	3
0	0	0	0	1	1995	1	4	5
0	0	0	0	0	1995	2	4	6
0	0	1	0	0	1996	0	4	7
1	0	1	0	0	1996	7	3	6
0	0	1	0	0	1995	3	3	7
0	0	1	0	1	1994	0	4	6
0	0	0	0	0	1994	5	16	6
1	1	1	0	0	1995	0	4	13
0	0	1	0	1	1996	0	5	19
1	0	0	0	1	1996	3	13	14
0	0	1	0	1	1995	1	13	15
1	0	1	1	0	1995	6	4	25
0	1	0	1	0	1996	1	16	16
0	0	1	0	1	1995	2	5	14
0	0	0	0	1	1997	0	10	8
0	0	1	0	0	1995	1	3	12
0	0	1	0	0	1997	0	3	10
0	0	0	0	0	1996	0	1	13
0	0	1	0	0	1996	2	3	4
0	0	1	1	0	1996	1	5	10
1	0	1	0	1	1996	3	6	12
0	0	1	0	0	1995	0	3	3
0	0	0	0	1	1997	1	5	9
1	1	0	0	1	1995	1	16	10
0	1	1	0	1	1995	0	16	11
0	0	1	0	0	1995	1	3	4
0	1	0	0	1	1994	0	15	12
0	1	1	0	1	1995	0	15	15
1	1	1	0	0	1995	0	14	8
1	1	0	0	0	1995	1	12	11
1	0	0	0	1	1996	0	15	9
1	0	0	0	1	1997	1	15	8
0	0	0	0	0	1996	0	3	24
1	1	1	0	0	1996	0	3	10
1	1	0	1	0	1996	2	16	29
0	0	1	0	1	1995	1	7	7
0	0	0	0	1	1994	0	4	6
0	1	1	0	1	1996	2	12	6
0	0	1	0	0	1996	1	3	6
0	0	1	0	0	1997	0	2	7
0	0	1	1	0	1994	0	3	14
1	1	0	0	1	1995	0	17	18
0	0	1	0	0	1995	0	1	17
0	0	1	0	1	1995	0	7	19
1	1	1	0	0	1995	0	13	6
0	0	1	0	0	1996	0	2	14
0	1	0	0	0	1996	0	13	5
1	1	0	0	0	1996	0	4	16
0	0	1	1	0	1995	0	3	5
1	1	1	1	0	1995	0	15	3
1	0	1	0	1	1997	0	4	8
0	0	1	0	0	1995	0	3	3
0	0	1	0	0	1996	0	3	11
0	0	0	0	1	1997	0	9	23
0	0	1	0	0	1996	0	4	13
1	0	1	0	0	1995	0	4	17
1	1	0	0	1	1995	1	12	12
0	1	0	0	0	1995	2	10	29
0	0	0	0	0	1995	0	5	8
1	1	0	0	1	1994	0	10	13
1	1	0	0	1	1994	0	16	13
1	0	0	0	0	1996	0	3	28
0	1	1	0	0	1995	0	11	6
0	0	1	0	0	1995	1	5	7
0	1	0	0	0	1996	1	15	26
0	1	1	1	0	1995	0	17	14
0	0	1	0	0	1995	0	4	8
0	0	1	0	0	1997	1	15	12
1	1	1	0	1	1995	0	14	8
0	0	0	1	0	1996	0	2	10
1	0	0	1	0	1997	6	5	10
0	0	1	1	0	1995	4	4	5
1	1	0	0	1	1995	0	8	35
0	0	0	1	0	1996	4	3	19
0	0	1	1	0	1997	0	3	8
0	0	0	0	0	1996	0	5	7
0	0	1	1	0	1996	0	3	10
0	1	0	1	0	1996	1	16	22
0	0	0	1	0	1997	0	3	6
0	1	1	0	0	1996	0	16	11
1	0	0	0	0	1996	5	3	15
0	1	1	1	0	1996	0	13	10
0	0	1	1	0	1996	0	4	9
1	1	0	1	0	1995	1	15	13
0	0	0	1	0	1996	2	3	10
0	1	1	0	0	1996	1	3	7
0	0	1	1	0	1995	1	4	6
0	1	1	0	0	1995	0	16	6
0	0	0	0	0	1996	1	15	41
0	0	1	1	0	1997	0	3	10
0	0	1	0	0	1996	0	3	7
0	0	1	0	0	1996	1	3	9
0	0	1	1	0	1996	1	3	26
1	0	0	1	0	1996	0	3	15
0	0	1	0	0	1996	1	4	8
0	0	0	1	0	1997	2	13	7
0	1	1	0	0	1996	1	3	6
1	1	0	1	0	1997	2	13	22
0	0	1	0	0	1996	0	3	22
0	1	0	1	0	1996	1	16	19
0	0	1	0	1	1996	0	4	10
0	0	1	1	0	1997	0	3	13
1	1	0	0	1	1994	3	16	10
1	0	0	0	0	1996	0	17	22
0	1	1	1	0	1994	2	7	7
0	1	1	0	1	1997	0	6	15
1	0	0	1	0	1996	0	8	20
1	1	0	1	0	1996	3	16	27
0	0	1	1	0	1996	1	17	24
0	0	1	1	0	1996	0	4	11
1	1	0	1	0	1994	1	17	8
0	0	1	0	0	1997	0	3	5
0	1	0	1	0	1995	1	6	10
0	0	0	1	0	1996	2	4	12
0	0	0	1	0	1994	1	4	4
1	0	0	0	0	1997	0	3	11
0	1	1	0	1	1995	0	17	6
0	0	1	0	0	1995	3	3	3
0	0	1	0	1	1997	0	2	10
0	0	1	1	0	1996	0	4	3
0	1	1	0	0	1996	0	17	9
0	0	1	1	0	1997	1	4	33
0	0	1	1	0	1996	0	3	2
1	1	1	0	0	1995	1	16	15
0	1	0	0	0	1996	0	14	10
0	0	1	0	0	1995	0	8	9
0	0	1	0	0	1995	0	2	11
1	0	0	0	0	1996	1	6	4
0	0	0	0	0	1995	0	2	7
1	0	1	0	0	1995	0	3	10
1	0	0	0	0	1995	0	3	9
0	0	1	0	0	1996	2	3	7
0	0	1	0	0	1995	0	10	8
0	0	1	0	0	1996	0	3	9
1	0	0	0	0	1995	0	3	10
0	1	1	0	0	1994	0	12	6
0	0	0	0	0	1997	1	3	30
1	0	0	0	0	1996	0	11	7
0	1	0	0	0	1996	0	17	5
0	0	0	0	0	1995	0	8	5
0	0	1	0	0	1996	0	6	6
1	1	0	0	0	1996	0	12	31
1	0	1	0	0	1996	2	5	15
0	0	1	0	0	1996	1	2	22
0	0	1	1	0	1995	1	3	10
1	1	0	0	1	1997	0	16	10
0	0	1	0	1	1996	0	3	10
0	0	1	0	0	1995	0	4	7
0	0	1	0	0	1996	0	4	6
0	0	1	0	0	1995	0	4	14
0	1	1	0	0	1995	1	12	11
1	0	0	0	0	1996	0	12	9
0	1	0	0	0	1995	0	13	24
0	1	0	0	0	1994	0	14	10
1	1	0	1	0	1993	0	13	14
1	1	0	0	0	1994	0	9	6
1	1	1	0	0	1994	0	14	19
0	0	1	0	0	1994	2	5	6
0	0	1	0	0	1995	0	13	10
0	0	1	1	0	1996	0	4	14
1	1	0	1	0	1996	0	14	10
1	1	0	0	0	1996	0	15	20
1	1	0	0	1	1994	0	15	10
1	1	0	1	0	1994	0	5	16
1	1	0	0	1	1996	0	10	16
0	1	1	1	0	1995	0	14	36
1	1	1	0	0	1995	0	10	13
0	0	0	0	1	1994	0	9	10
0	0	1	0	0	1996	0	2	3
1	1	0	1	0	1996	0	9	5
1	1	1	1	0	1995	0	15	12
0	1	0	1	0	1995	0	14	7
1	1	0	1	0	1996	0	15	29
0	1	1	0	1	1994	0	15	32
0	1	0	0	0	1995	0	15	39
1	1	1	0	0	1996	0	15	31
1	1	0	1	0	1996	0	14	13
1	1	0	0	1	1995	0	14	25
0	0	1	0	0	1995	1	5	5
0	1	1	0	0	1995	2	5	5
0	0	0	1	0	1996	0	4	12
0	1	1	0	0	1996	0	4	3
1	1	1	0	0	1995	0	15	12
0	1	0	0	0	1996	0	15	9
0	1	1	0	1	1996	0	12	11
1	1	1	0	0	1995	0	15	12
0	1	1	0	1	1995	0	14	15
1	1	1	0	1	1996	0	14	18
1	0	1	0	0	1996	0	15	23
1	1	1	0	0	1997	5	15	1
1	1	1	1	0	1995	0	15	39
0	0	1	0	0	1994	0	5	9
0	0	1	0	1	1994	0	3	7
0	1	0	0	0	1995	0	15	12
0	1	1	0	0	1994	0	14	11
0	1	1	0	0	1996	0	6	23
0	1	0	1	0	1994	0	14	10
1	1	1	0	1	1995	0	14	12
1	1	0	0	1	1994	0	8	37
0	1	1	0	1	1996	0	5	14
0	0	1	0	0	1996	0	5	11
0	1	1	1	0	1996	0	15	32
0	0	1	0	0	1994	0	5	8
0	1	0	0	1	1996	0	7	17
0	0	1	1	0	1996	0	3	35
0	1	1	1	0	1996	0	15	13
1	1	1	1	0	1995	0	11	23
1	1	1	0	0	1996	0	15	12
1	1	0	1	0	1995	0	16	7
1	1	0	0	0	1995	0	15	20
1	1	0	0	0	1994	0	15	26
1	1	0	1	0	1995	0	16	7
0	0	1	0	1	1995	0	5	6
1	1	0	0	0	1996	0	15	26
0	1	0	1	0	1995	0	15	32
1	0	1	1	0	1996	0	6	24
1	1	0	0	0	1996	0	15	27
1	1	1	0	0	1996	0	15	19
0	0	1	0	1	1996	0	5	1
1	1	0	0	0	1996	0	15	6
1	1	0	0	0	1996	0	16	13
0	1	1	0	1	1994	0	11	8
1	1	0	1	0	1995	0	16	28
0	0	0	0	1	1994	0	11	4
1	1	0	0	1	1995	0	16	21
0	0	1	0	1	1995	0	4	15
1	1	0	0	1	1995	0	17	10
0	1	1	0	1	1996	0	16	20
1	1	0	0	0	1995	0	16	20
0	0	1	1	0	1996	0	4	13
1	1	1	0	1	1996	0	16	13
0	1	1	1	0	1995	0	16	13
1	1	1	0	0	1996	0	15	16
0	0	1	0	0	1996	0	11	5
1	1	0	0	0	1996	0	16	69
1	1	0	0	1	1995	0	17	7
0	0	0	0	0	1996	0	5	9
1	1	0	1	0	1996	0	16	81
0	1	0	1	0	1996	0	9	16
1	1	0	1	0	1996	0	16	24
0	1	0	0	1	1995	0	14	21
1	1	0	0	1	1994	0	17	16
0	1	1	0	1	1995	0	7	16
1	1	0	1	0	1995	0	16	23
0	1	0	1	0	1996	0	16	19
1	1	0	1	0	1995	0	11	13
1	1	1	0	1	1996	0	17	18
0	1	1	1	0	1996	0	16	5
0	0	1	0	1	1996	0	7	2
1	1	0	0	1	1994	0	17	7
0	0	1	0	1	1996	1	5	5
1	1	1	0	1	1997	4	17	13
0	1	1	0	0	1995	0	15	4
0	1	0	0	0	1995	3	17	12
0	0	0	0	1	1994	0	5	28
1	0	0	0	1	1997	0	7	8
0	0	1	0	0	1996	4	3	12
0	1	1	0	1	1997	0	9	4
0	0	0	0	1	1996	0	5	11
1	0	0	0	1	1996	0	12	2
1	0	1	0	0	1995	0	3	9
1	1	1	0	1	1995	0	5	10
1	1	0	1	0	1996	0	11	14
1	1	0	1	0	1996	1	11	13
1	1	0	0	1	1996	1	16	16
0	0	1	1	0	1996	0	3	5
0	0	1	0	0	1997	1	4	30
1	1	1	1	0	1996	0	12	18
1	0	1	0	1	1995	2	16	32
0	0	0	0	1	1996	0	8	29
1	1	0	0	0	1996	2	17	14
1	0	1	1	0	1995	0	5	10
0	1	1	1	0	1995	0	5	18
0	0	1	0	0	1995	1	4	3
0	0	0	0	1	1996	0	7	22
0	1	1	0	0	1997	0	17	7
1	1	1	0	1	1995	0	16	19
1	0	1	0	0	1997	0	3	12
0	0	1	0	1	1997	0	3	36
1	0	1	0	0	1996	0	7	8
0	0	1	0	1	1997	0	3	9
0	0	1	0	1	1996	2	4	10
0	1	0	1	0	1996	0	11	10
0	0	1	0	0	1996	4	4	6
0	0	1	0	1	1996	0	3	16
0	0	1	0	1	1996	1	4	9
1	1	0	0	1	1995	0	14	10
1	1	0	0	0	1994	0	13	18
0	0	1	0	0	1995	1	5	3
1	0	0	0	0	1995	0	3	1
0	0	1	1	0	1995	2	11	6
0	0	1	0	1	1995	0	8	12
0	0	0	0	0	1996	0	4	14
0	0	0	0	0	1997	0	4	13
1	1	0	1	0	1996	1	17	17
0	0	1	1	0	1995	1	7	18
1	1	1	1	0	1995	0	17	10
0	0	0	1	0	1996	0	9	15
1	0	0	1	0	1997	2	5	7
1	1	0	0	1	1994	0	5	10
0	0	1	0	0	1996	0	3	18
1	1	1	1	0	1996	0	9	13
0	1	1	1	0	1995	0	17	8
0	0	1	1	0	1996	0	6	9
0	0	1	1	0	1996	0	3	4
0	0	1	1	0	1996	0	5	3
1	1	0	0	0	1996	1	16	50
0	1	0	1	0	1997	23	16	5
0	1	0	0	0	1995	0	16	13
0	0	1	1	0	1997	0	4	22
1	0	1	1	0	1996	0	3	24
1	0	0	0	1	1996	6	5	20
1	0	1	0	0	1995	0	3	10
0	1	0	1	0	1996	1	16	11
1	0	1	0	0	1996	2	4	7
1	1	0	1	0	1997	0	17	11
1	1	1	0	0	1996	0	17	15
0	0	1	0	0	1995	3	4	5
0	1	0	0	0	1996	0	7	21
1	1	0	0	1	1996	2	17	18
0	0	1	0	0	1996	0	4	6
0	0	1	0	0	1996	0	4	7
0	0	1	0	0	1995	0	6	7
1	1	1	1	0	1995	0	12	8
1	1	0	1	0	1996	0	17	20
0	0	0	0	1	1996	0	6	9
1	1	0	0	0	1996	0	6	2
0	1	1	0	0	1995	0	4	13
0	1	1	0	1	1996	0	17	12
1	1	0	1	0	1996	0	17	21
0	1	1	1	0	1994	0	16	5
1	0	0	0	0	1996	0	4	5
1	0	0	1	0	1996	0	17	4
1	0	1	1	0	1996	0	17	16
1	1	0	1	0	1996	0	17	21
0	0	1	1	0	1997	0	17	13
1	0	1	0	1	1996	0	5	11
0	1	1	0	1	1996	0	15	12
1	1	0	0	0	1996	0	17	20
0	1	1	0	1	1996	0	16	10
0	0	0	0	0	1997	1	3	4
0	0	1	1	0	1995	0	3	16
0	1	1	0	0	1996	0	17	4
0	1	0	0	1	1995	0	7	2
1	1	1	0	0	1996	0	10	9
1	1	1	1	0	1996	0	17	33
1	0	1	0	1	1997	0	5	10
1	0	0	0	1	1995	0	8	16
0	0	0	0	1	1996	0	11	15
1	1	1	0	0	1996	0	16	10
0	1	0	0	1	1996	0	17	15
0	0	1	0	1	1996	0	17	20
1	1	0	1	0	1996	0	16	10
1	0	1	0	0	1996	0	5	3
0	0	1	0	0	1997	0	5	5
1	1	1	1	0	1995	0	12	16
0	0	1	0	1	1996	0	6	6
1	1	1	0	0	1996	0	16	8
1	1	1	0	1	1995	0	17	20
0	1	1	0	1	1996	0	17	9
1	1	1	0	1	1996	0	5	10
1	1	1	0	1	1995	0	16	10
1	1	1	0	1	1995	0	16	11
0	1	0	1	0	1996	0	3	20
1	1	1	1	0	1996	0	16	9
0	0	0	0	1	1996	0	10	5
1	1	0	0	0	1996	0	17	9
0	1	1	0	1	1997	0	17	10
1	1	0	0	1	1996	0	17	22
1	0	1	0	1	1997	0	14	5
0	1	0	0	1	1995	0	16	10
1	0	1	0	0	1996	0	6	11
1	1	0	1	0	1996	4	5	9
0	0	0	0	1	1997	1	9	6
0	1	1	0	0	1996	0	17	12
0	0	1	1	0	1996	2	3	11
1	0	1	0	1	1996	0	11	20
0	1	1	0	0	1996	0	7	2
1	0	1	0	0	1996	3	3	19
0	0	0	0	0	1996	1	3	25
1	1	0	0	1	1996	3	7	12
0	1	0	0	0	1996	0	7	9
1	0	0	0	1	1996	1	10	2
0	0	0	0	0	1996	1	6	6
1	1	1	1	0	1996	1	17	16
1	0	1	0	1	1996	0	5	6
1	0	1	0	0	1996	1	7	6
1	1	0	0	1	1995	0	12	13
0	1	0	1	0	1996	0	3	16
1	0	0	0	1	1995	0	9	8
0	0	1	0	0	1997	1	3	9
0	0	1	0	0	1996	1	2	37
0	0	0	1	0	1997	3	3	11
0	0	1	1	0	1996	0	3	19
1	1	1	0	1	1995	2	16	15
1	0	0	1	0	1996	0	3	3
1	1	0	0	1	1997	1	12	2
0	1	1	1	0	1996	0	17	17
0	0	1	1	0	1996	0	3	6
1	0	1	0	1	1995	0	8	4
0	0	0	0	1	1996	0	10	6
0	0	1	0	1	1995	0	11	21
0	0	0	0	1	1996	0	14	7
1	1	1	0	0	1996	0	8	20
1	1	1	0	0	1997	0	17	16
1	1	0	1	0	1996	0	17	17
1	1	0	1	0	1996	0	17	14
1	0	1	0	1	1996	0	17	19
1	1	1	0	1	1996	0	17	20
0	0	1	1	0	1996	0	4	26
1	0	0	0	1	1997	0	6	9
1	1	0	1	0	1996	0	17	50
1	0	1	0	1	1996	0	16	26
0	0	1	1	0	1997	0	3	23
0	0	1	1	0	1996	0	4	9
1	1	1	0	0	1996	0	17	32
1	0	1	1	0	1996	0	5	13
0	0	1	0	1	1997	0	17	9
1	0	1	0	1	1996	0	9	33
1	1	0	0	0	1996	0	17	53
1	1	0	0	1	1996	0	17	21
1	0	0	0	1	1997	0	6	16
1	0	1	1	0	1996	0	17	47
1	1	0	0	0	1996	0	17	39
0	0	0	0	0	1997	0	7	25
1	1	0	1	0	1996	0	16	11
0	0	0	1	0	1997	0	4	10
1	0	0	0	1	1996	0	17	28
1	1	0	0	0	1996	0	17	20
1	0	1	0	0	1997	0	5	8
1	0	1	0	1	1997	0	6	13

